Systematics of the Multi-Regge Three-Loop Symbol

We review the systematics of Mandelstam cut contributions to planar scattering amplitudes in the multi-Regge limit. Isolating the relevant cut terms, we explain how the BFKL expansion can be used to construct the perturbative n-point multi-Regge limit amplitude in certain kinematic regions from a finite number of basic building blocks. At three loops and at leading logarithmic order, two building blocks are required. Their symbols are extracted from the known three-loop six-point and seven-point symbols for general kinematics. The new seven-point building block is constructed in terms of single-valued multiple polylogarithms to the extent it can be determined using the symbol as well as further symmetry and consistency constraints. Beyond the leading logarithmic order, the subleading and sub-subleading terms require two and one further building block, respectively. The latter could either be reconstructed from further perturbative data, or from BFKL integrals involving yet-unknown corrections to the central emission block.

==> anc/GGtobasis.m <==
(*************************************************************)
(*                                                           *)
(* This is the file GGtobasis.m                              *)
(* It belongs to the paper                                   *)
(*                                                           *)
(* Title: "Systematics of the Multi-Regge Three-Loop Symbol" *)
(* Author: Till Bargheer                                     *)
(* https://arxiv.org/abs/1606.07640                          *)
(*                                                           *)
(*************************************************************)
(*                                                           *)
(* The following is a replacement rule that re-expresses     *)
(* non-basis single-valued G-functions in terms of basis     *)
(* functions. All functions up to weight four that occur     *)
(* after applying the parity or target-projectile map        *)
(* to the ansatz functions are covered.                      *)
(*                                                           *)
(*************************************************************)

GGtobasis = {
GG[0, y] -> -GG[0, 1/y],
GG[0, 1/x] -> -GG[0, x],
GG[x, 1] -> -GG[0, x] + GG[1, x],
GG[x/y, x] -> -GG[0, 1/y] + GG[1, 1/y],
GG[x/y, 1/y] -> -GG[0, x] + GG[1, x],
GG[0, x/y, x] -> GG[0, 1/y]^2/2 - GG[0, 1, 1/y],
GG[0, x/y, 1/y] -> GG[0, x]^2/2 - GG[0, 1, x],
GG[x/y, x, 1/y] -> -(GG[0, x]*GG[1, 1/y]) + GG[1, x]*GG[1, 1/y] + GG[0, x, 1/y] - GG[1, x, 1/y],
GG[0, 0, x/y, x] -> -GG[0, 1/y]^3/6 + GG[0, 0, 1, 1/y],
GG[0, x/y, x/y, x] -> -GG[0, 1/y]^3/6 + GG[0, 1/y]* GG[0, 1, 1/y] - GG[0, 0, 1, 1/y] - GG[0, 1, 1, 1/y] + 2*zeta[3],
GG[0, 0, x/y, 1/y] -> -GG[0, x]^3/6 + GG[0, 0, 1, x],
GG[0, x, x/y, 1/y] -> -(GG[0, x]^2*GG[1, 1/y])/2 + GG[1, 1/y]*GG[0, 1, x] + GG[0, x]*GG[0, 1, 1/y] - GG[1, x]*GG[0, 1, 1/y] - GG[0, x]*GG[0, x, 1/y] + GG[1, x]*GG[0, x, 1/y] + GG[1, 1/y]*GG[0, x, 1/y] - 2*GG[0, 0, x, 1/y] - GG[0, x, 1, 1/y],
GG[0, x/y, x, 1/y] -> (GG[0, x]^2*GG[1, 1/y])/2 - GG[1, 1/y]*GG[0, 1, x] - GG[1, 1/y]*GG[0, x, 1/y] + GG[0, 0, x, 1/y] + GG[0, 1, x, 1/y] + GG[0, x, 1, 1/y],
GG[0, x/y, x/y, 1/y] -> -GG[0, x]^3/6 + GG[0, x]*GG[0, 1, x] - GG[0, 0, 1, x] - GG[0, 1, 1, x] + 2*zeta[3],
GG[x/y, x, x, 1/y] -> -(GG[0, x]*GG[1, 1/y]^2)/2 + (GG[1, x]*GG[1, 1/y]^2)/2 + GG[1, 1/y]*GG[0, x, 1/y] - GG[0, 1, x, 1/y] - GG[0, x, 1, 1/y] + GG[0, x, x, 1/y] - GG[1, 1, x, 1/y] - GG[1, x, x, 1/y],
GG[x/y, x/y, x, 1/y] -> (GG[0, x]^2*GG[1, 1/y])/2 - GG[0, x]*GG[1, x]*GG[1, 1/y] + (GG[1, x]^2*GG[1, 1/y])/2 + (GG[0, x]*GG[1, 1/y]^2)/2 - (GG[1, x]*GG[1, 1/y]^2)/2 - GG[0, x]*GG[0, 1, 1/y] + GG[1, x]*GG[0, 1, 1/y] - GG[1, 1/y]*GG[0, x, 1/y] + GG[0, 0, x, 1/y] + GG[0, x, 1, 1/y] + GG[1, 1, x, 1/y],
GG[0, 1, 1] -> 0,
GG[0, x, 1] -> GG[0, x]^2/2 - GG[0, 1, x],
GG[0, x, x] -> 0,
GG[1, x, x] -> GG[1, x]^2/2 - GG[0, 1, x],
GG[x, 0, 1] -> -GG[0, x]^2/2 + GG[0, 1, x],
GG[x, 1, 1] -> -(GG[0, x]*GG[1, x]) + GG[1, x]^2/2 + GG[0, 1, x],
GG[x, x, 1] -> GG[0, x]^2/2 - GG[0, x]*GG[1, x] + GG[1, x]^2/2,
GG[0, 0, 1, 1] -> -2*zeta[3],
GG[0, 0, x, 1] -> -GG[0, x]^3/6 + GG[0, 0, 1, x],
GG[0, 0, x, x] -> -2*zeta[3],
GG[0, 1, 0, 1] -> 4*zeta[3],
GG[0, 1, 1, 1] -> 2*zeta[3],
GG[0, 1, x, 1] -> -(GG[0, x]^2*GG[1, x])/2 + GG[0, x]*GG[0, 1, x] + GG[1, x]*GG[0, 1, x] - GG[0, 0, 1, x] - 2*GG[0, 1, 1, x] + 4*zeta[3],
GG[0, 1, x, x] -> GG[1, x]*GG[0, 1, x] - 2*GG[0, 0, 1, x] - GG[0, 1, 1, x],
GG[0, x, 0, 1] -> GG[0, x]^3/3 - 2*GG[0, 0, 1, x],
GG[0, x, 0, x] -> 4*zeta[3],
GG[0, x, 1, 1] -> (GG[0, x]^2*GG[1, x])/2 - GG[1, x]*GG[0, 1, x] - GG[0, 0, 1, x] + GG[0, 1, 1, x] - 2*zeta[3],
GG[0, x, 1, x] -> -(GG[1, x]*GG[0, 1, x]) + GG[0, 0, 1, x] + 2*GG[0, 1, 1, x],
GG[0, x, x, 1] -> -GG[0, x]^3/6 + GG[0, x]*GG[0, 1, x] - GG[0, 0, 1, x] - GG[0, 1, 1, x] + 2*zeta[3],
GG[0, x, x, x] -> 2*zeta[3],
GG[1, 0, x, x] -> GG[0, 0, 1, x] - GG[0, 1, 1, x],
GG[1, 1, x, x] -> GG[1, x]^3/6 - GG[0, 1, 1, x],
GG[1, x, 0, x] -> (GG[0, x]*GG[1, x]^2)/2 - GG[0, x]*GG[0, 1, x] - GG[1, x]*GG[0, 1, x] + GG[0, 0, 1, x] + 2*GG[0, 1, 1, x],
GG[1, x, 1, x] -> GG[1, x]^3/6 - GG[1, x]*GG[0, 1, x] + 2*GG[0, 1, 1, x],
GG[1, x, x, x] -> GG[1, x]^3/6 - GG[1, x]*GG[0, 1, x] + GG[0, 0, 1, x] + GG[0, 1, 1, x],
GG[x, 0, 0, 1] -> -GG[0, x]^3/6 + GG[0, 0, 1, x],
GG[x, 0, 1, 1] -> -(GG[0, x]*GG[0, 1, x]) + 2*GG[0, 0, 1, x] + GG[0, 1, 1, x] - 2*zeta[3],
GG[x, 0, x, 1] -> -GG[0, x]^3/6 + (GG[0, x]^2*GG[1, x])/2 - GG[0, x]*GG[0, 1, x] - GG[1, x]*GG[0, 1, x] + 2*GG[0, 0, 1, x] + 2*GG[0, 1, 1, x] - 4*zeta[3],
GG[x, 1, 0, 1] -> -(GG[0, x]^2*GG[1, x])/2 + GG[0, x]*GG[0, 1, x] + GG[1, x]*GG[0, 1, x] - GG[0, 0, 1, x] - 2*GG[0, 1, 1, x] + 4*zeta[3],
GG[x, 1, 1, 1] -> -(GG[0, x]*GG[1, x]^2)/2 + GG[1, x]^3/6 + GG[1, x]*GG[0, 1, x] - GG[0, 1, 1, x] + 2*zeta[3],
GG[x, 1, x, 1] -> -(GG[0, x]*GG[1, x]^2)/2 + GG[1, x]^3/6 + GG[0, x]*GG[0, 1, x] + GG[1, x]*GG[0, 1, x] - 2*GG[0, 0, 1, x] - 2*GG[0, 1, 1, x] + 4*zeta[3],
GG[x, x, 0, 1] -> GG[0, x]^3/3 - (GG[0, x]^2*GG[1, x])/2 + GG[1, x]*GG[0, 1, x] - GG[0, 0, 1, x] - GG[0, 1, 1, x] + 2*zeta[3],
GG[x, x, 1, 1] -> (GG[0, x]^2*GG[1, x])/2 - (GG[0, x]*GG[1, x]^2)/2 + GG[1, x]^3/6 - GG[0, x]*GG[0, 1, x] + GG[0, 0, 1, x] + GG[0, 1, 1, x] - 2*zeta[3],
GG[x, x, x, 1] -> -GG[0, x]^3/6 + (GG[0, x]^2*GG[1, x])/2 - (GG[0, x]*GG[1, x]^2)/2 + GG[1, x]^3/6,
GG[0, 0, 0, x, 1] -> GG[0, x]^4/24 - GG[0, 0, 0, 1, x],
GG[0, 0, 1, x, 1] -> (GG[0, x]^3*GG[1, x])/6 - (GG[0, x]^2*GG[0, 1, x])/ 2 + GG[0, 1, x]^2/2 + GG[0, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 0, 1, x] - GG[0, 0, 0, 1, x] + (2*GG[0, x] - 2*GG[1, x])*zeta[3],
GG[0, 0, 1, x, x] -> GG[1, x]*GG[0, 0, 1, x] - 3*GG[0, 0, 0, 1, x] - GG[0, 0, 1, 1, x] + 2*GG[1, x]*zeta[3],
GG[0, 0, x, 0, 1] -> -GG[0, x]^4/8 + 3*GG[0, 0, 0, 1, x],
GG[0, 0, x, 1, 1] -> -(GG[0, x]^3*GG[1, x])/6 + GG[1, x]*GG[0, 0, 1, x] + GG[0, 0, 0, 1, x] - GG[0, 0, 1, 1, x] + 2*GG[1, x]*zeta[3],
GG[0, 0, x, 1, x] -> GG[0, 1, x]^2/2 - GG[1, x]*GG[0, 0, 1, x] + GG[0, 0, 0, 1, x] - 2*GG[1, x]*zeta[3],
GG[0, 0, x, x, 1] -> GG[0, x]^4/24 - GG[0, x]*GG[0, 0, 1, x] + 2*GG[0, 0, 0, 1, x] + GG[0, 0, 1, 1, x] - 2*GG[0, x]*zeta[3],
GG[0, 1, 0, x, 1] -> (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2/2 - 2*GG[0, x]*GG[0, 0, 1, x] + 3*GG[0, 0, 0, 1, x] + 2*GG[0, 0, 1, 1, x] - 4*GG[0, x]*zeta[3],
GG[0, 1, 0, x, x] -> -GG[0, 1, x]^2/2 + 3*GG[0, 0, 0, 1, x],
GG[0, 1, 1, x, 1] -> (GG[0, x]^2*GG[1, x]^2)/4 - GG[0, x]*GG[1, x]*GG[0, 1, x] - (GG[1, x]^2*GG[0, 1, x])/2 + GG[1, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] + 2*GG[1, x]*GG[0, 1, 1, x] - GG[0, 0, 1, 1, x] - 3*GG[0, 1, 1, 1, x] + (-2*GG[0, x] - 2*GG[1, x])* zeta[3],
GG[0, 1, 1, x, x] -> -(GG[1, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2 + 2*GG[1, x]*GG[0, 0, 1, x] + 2*GG[1, x]*GG[0, 1, 1, x] - 2*GG[0, 0, 1, 1, x] - 2*GG[0, 1, 1, 1, x],
GG[0, 1, x, 0, 1] -> -(GG[0, x]^3*GG[1, x])/3 + (GG[0, x]^2*GG[0, 1, x])/ 2 - GG[0, 1, x]^2/2 + 2*GG[1, x]*GG[0, 0, 1, x] - GG[0, 0, 0, 1, x] - 2*GG[0, 0, 1, 1, x] + 4*GG[1, x]*zeta[3],
GG[0, 1, x, 0, x] -> GG[0, x]*GG[1, x]*GG[0, 1, x] + GG[0, 1, x]^2/2 - 2*GG[0, x]*GG[0, 0, 1, x] - 2*GG[1, x]*GG[0, 0, 1, x] - GG[0, x]*GG[0, 1, 1, x] + 3*GG[0, 0, 0, 1, x] + 2*GG[0, 0, 1, 1, x] - 4*GG[1, x]*zeta[3],
GG[0, 1, x, 1, 1] -> -(GG[0, x]^2*GG[1, x]^2)/2 + GG[0, x]*GG[1, x]*GG[0, 1, x] + GG[1, x]^2*GG[0, 1, x] - GG[0, 1, x]^2/2 - 3*GG[1, x]*GG[0, 1, 1, x] + 3*GG[0, 1, 1, 1, x] + 6*GG[1, x]*zeta[3],
GG[0, 1, x, x, 1] -> (GG[0, x]^3*GG[1, x])/6 - (GG[0, x]^2*GG[1, x]^2)/4 + (GG[1, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2/2 - GG[0, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] - GG[1, x]*GG[0, 1, 1, x] + 2*GG[0, 0, 0, 1, x] + GG[0, 0, 1, 1, x] + (-4*GG[0, x] + 2*GG[1, x])*zeta[3],
GG[0, 1, x, x, x] -> (GG[1, x]^2*GG[0, 1, x])/2 - 2*GG[1, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 1, 1, x] + 3*GG[0, 0, 0, 1, x] + 2*GG[0, 0, 1, 1, x] + GG[0, 1, 1, 1, x] - 2*GG[1, x]*zeta[3],
GG[0, x, 0, 0, 1] -> GG[0, x]^4/8 - 3*GG[0, 0, 0, 1, x],
GG[0, x, 0, 1, 1] -> (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2/2 - 3*GG[0, 0, 0, 1, x],
GG[0, x, 0, 1, x] -> -GG[0, 1, x]^2/2 + GG[0, 0, 0, 1, x] + 2*GG[0, 0, 1, 1, x],
GG[0, x, 0, x, 1] -> GG[0, x]^4/24 - (GG[0, x]^2*GG[0, 1, x])/2 + GG[0, 1, x]^2/2 + 2*GG[0, x]*GG[0, 0, 1, x] - 4*GG[0, 0, 0, 1, x] - 2*GG[0, 0, 1, 1, x] + 4*GG[0, x]*zeta[3],
GG[0, x, 1, 0, 1] -> (GG[0, x]^3*GG[1, x])/3 - (GG[0, x]^2*GG[0, 1, x])/2 + GG[0, 1, x]^2/2 - 2*GG[1, x]*GG[0, 0, 1, x] + GG[0, 0, 0, 1, x] + 2*GG[0, 0, 1, 1, x] - 4*GG[1, x]*zeta[3],
GG[0, x, 1, 0, x] -> -(GG[0, x]*GG[1, x]*GG[0, 1, x]) - GG[0, 1, x]^2/2 + GG[0, x]*GG[0, 0, 1, x] + 2*GG[1, x]*GG[0, 0, 1, x] + 2*GG[0, x]*GG[0, 1, 1, x] - 3*GG[0, 0, 0, 1, x] - 2*GG[0, 0, 1, 1, x] + 4*GG[1, x]*zeta[3],
GG[0, x, 1, 1, 1] -> (GG[0, x]^2*GG[1, x]^2)/4 - (GG[1, x]^2*GG[0, 1, x])/2 - GG[1, x]*GG[0, 0, 1, x] + GG[1, x]*GG[0, 1, 1, x] + GG[0, 0, 1, 1, x] - GG[0, 1, 1, 1, x] - 4*GG[1, x]*zeta[3],
GG[0, x, 1, 1, x] -> -(GG[1, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2/2 + GG[1, x]*GG[0, 0, 1, x] + GG[1, x]*GG[0, 1, 1, x] + GG[0, 0, 1, 1, x],
GG[0, x, 1, x, 1] -> (GG[0, x]^2*GG[1, x]^2)/2 - GG[0, x]^2*GG[0, 1, x] - GG[0, x]*GG[1, x]*GG[0, 1, x] - GG[1, x]^2*GG[0, 1, x] + GG[0, 1, x]^2 + 2*GG[0, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] + 3*GG[1, x]*GG[0, 1, 1, x] - 2*GG[0, 0, 1, 1, x] - 4*GG[0, 1, 1, 1, x] + (2*GG[0, x] - 6*GG[1, x])* zeta[3],
GG[0, x, 1, x, x] -> -(GG[1, x]^2*GG[0, 1, x]) - GG[0, 1, x]^2/2 + 3*GG[1, x]*GG[0, 0, 1, x] + 3*GG[1, x]*GG[0, 1, 1, x] - 3*GG[0, 0, 0, 1, x] - 3*GG[0, 0, 1, 1, x] - 3*GG[0, 1, 1, 1, x],
GG[0, x, x, 0, 1] -> -GG[0, x]^4/8 + (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2/2,
GG[0, x, x, 1, 1] -> -(GG[0, x]^3*GG[1, x])/6 - (GG[0, x]^2*GG[1, x]^2)/ 4 + (GG[0, x]^2*GG[0, 1, x])/2 + GG[0, x]*GG[1, x]*GG[0, 1, x] + (GG[1, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2 - 2*GG[1, x]*GG[0, 1, 1, x] - 2*GG[0, 0, 0, 1, x] + 2*GG[0, 1, 1, 1, x] + 4*GG[1, x]*zeta[3],
GG[0, x, x, 1, x] -> (GG[1, x]^2*GG[0, 1, x])/2 - GG[1, x]*GG[0, 0, 1, x] - 2*GG[1, x]*GG[0, 1, 1, x] + GG[0, 0, 0, 1, x] + 2*GG[0, 0, 1, 1, x] + 3*GG[0, 1, 1, 1, x] + 2*GG[1, x]*zeta[3],
GG[0, x, x, x, 1] -> GG[0, x]^4/24 - (GG[0, x]^2*GG[0, 1, x])/2 + GG[0, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] - GG[0, 0, 0, 1, x] - GG[0, 0, 1, 1, x] - GG[0, 1, 1, 1, x],
GG[1, 0, 0, x, x] -> -GG[0, 0, 0, 1, x] + GG[0, 0, 1, 1, x] - 2*GG[1, x]*zeta[3],
GG[1, 0, 1, x, x] -> GG[1, x]^2*GG[0, 1, x] + GG[0, 1, x]^2 - 3*GG[1, x]*GG[0, 0, 1, x] - 2*GG[1, x]*GG[0, 1, 1, x] + 2*GG[0, 0, 1, 1, x],
GG[1, 0, x, 0, x] -> GG[0, 1, x]^2/2 + GG[0, x]*GG[0, 0, 1, x] - GG[0, x]*GG[0, 1, 1, x] - GG[0, 0, 0, 1, x] - 2*GG[0, 0, 1, 1, x] + 4*GG[1, x]*zeta[3],
GG[1, 0, x, x, x] -> GG[0, 1, x]^2/2 - GG[0, 0, 0, 1, x] - GG[0, 0, 1, 1, x] - GG[0, 1, 1, 1, x] + 2*GG[1, x]*zeta[3],
GG[1, 1, 0, x, x] -> -GG[0, 1, x]^2/2 + GG[1, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 1, 1, x] + GG[0, 0, 1, 1, x] + 2*GG[0, 1, 1, 1, x],
GG[1, 1, 1, x, x] -> GG[1, x]^4/24 - GG[0, 1, 1, 1, x],
GG[1, 1, x, 0, x] -> (GG[0, x]*GG[1, x]^3)/6 - (GG[1, x]^2*GG[0, 1, x])/2 + GG[0, 1, x]^2/2 - GG[0, x]*GG[0, 1, 1, x] + GG[1, x]*GG[0, 1, 1, x] - GG[0, 0, 1, 1, x],
GG[1, 1, x, 1, x] -> GG[1, x]^4/24 - GG[1, x]*GG[0, 1, 1, x] + 3*GG[0, 1, 1, 1, x],
GG[1, 1, x, x, x] -> GG[1, x]^4/24 - GG[1, x]*GG[0, 1, 1, x] + GG[0, 0, 1, 1, x] + 2*GG[0, 1, 1, 1, x],
GG[1, x, 0, 0, x] -> (GG[0, x]^2*GG[1, x]^2)/4 - (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, x]*GG[1, x]*GG[0, 1, x] - GG[0, 1, x]^2/2 + GG[0, x]*GG[0, 0, 1, x] + GG[1, x]*GG[0, 0, 1, x] + 2*GG[0, x]*GG[0, 1, 1, x] - GG[0, 0, 0, 1, x],
GG[1, x, 0, 1, x] -> (GG[1, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2 - 2*GG[1, x]*GG[0, 1, 1, x] + 4*GG[0, 0, 1, 1, x] + 4*GG[0, 1, 1, 1, x],
GG[1, x, 0, x, x] -> -GG[0, 1, x]^2/2 + GG[1, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 1, 1, x] - GG[0, 0, 0, 1, x] + GG[0, 0, 1, 1, x] + 3*GG[0, 1, 1, 1, x],
GG[1, x, 1, 0, x] -> (GG[0, x]*GG[1, x]^3)/6 - GG[0, x]*GG[1, x]*GG[0, 1, x] - (GG[1, x]^2*GG[0, 1, x])/2 + GG[1, x]*GG[0, 0, 1, x] + 2*GG[0, x]*GG[0, 1, 1, x] + 2*GG[1, x]*GG[0, 1, 1, x] - 2*GG[0, 0, 1, 1, x] - 4*GG[0, 1, 1, 1, x],
GG[1, x, 1, 1, x] -> GG[1, x]^4/24 - (GG[1, x]^2*GG[0, 1, x])/2 + 2*GG[1, x]*GG[0, 1, 1, x] - 3*GG[0, 1, 1, 1, x],
GG[1, x, 1, x, x] -> GG[1, x]^4/24 - (GG[1, x]^2*GG[0, 1, x])/2 + GG[0, 1, x]^2/2 + 2*GG[1, x]*GG[0, 1, 1, x] - 2*GG[0, 0, 1, 1, x] - 4*GG[0, 1, 1, 1, x],
GG[1, x, x, 0, x] -> (GG[0, x]*GG[1, x]^3)/6 - GG[0, x]*GG[1, x]*GG[0, 1, x] - (GG[1, x]^2*GG[0, 1, x])/2 + GG[0, x]*GG[0, 0, 1, x] + GG[1, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] + 2*GG[1, x]*GG[0, 1, 1, x] - GG[0, 0, 0, 1, x] - 2*GG[0, 0, 1, 1, x] - 3*GG[0, 1, 1, 1, x],
GG[1, x, x, 1, x] -> GG[1, x]^4/24 - (GG[1, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2/2 + GG[1, x]*GG[0, 0, 1, x] + GG[1, x]*GG[0, 1, 1, x],
GG[x, 0, 0, 0, 1] -> -GG[0, x]^4/24 + GG[0, 0, 0, 1, x],
GG[x, 0, 0, 1, 1] -> -(GG[0, x]*GG[0, 0, 1, x]) + 3*GG[0, 0, 0, 1, x] + GG[0, 0, 1, 1, x] - 2*GG[1, x]*zeta[3],
GG[x, 0, 0, x, 1] -> GG[0, x]^4/24 - (GG[0, x]^3*GG[1, x])/6 + (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2/2 - GG[0, x]*GG[0, 0, 1, x] + GG[1, x]*GG[0, 0, 1, x],
GG[x, 0, 1, 1, 1] -> GG[0, 1, x]^2/2 - GG[0, x]*GG[0, 1, 1, x] + GG[0, 1, 1, 1, x] + 2*GG[1, x]*zeta[3],
GG[x, 0, 1, x, 1] -> (GG[0, x]^3*GG[1, x])/6 - (GG[0, x]^2*GG[1, x]^2)/2 + GG[0, x]*GG[1, x]*GG[0, 1, x] + GG[1, x]^2*GG[0, 1, x] + GG[0, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 0, 1, x] - GG[0, x]*GG[0, 1, 1, x] - 3*GG[1, x]*GG[0, 1, 1, x] - 4*GG[0, 0, 0, 1, x] + 4*GG[0, 1, 1, 1, x] + (2*GG[0, x] + 6*GG[1, x])* zeta[3],
GG[x, 0, x, 0, 1] -> -GG[0, x]^4/8 + (GG[0, x]^3*GG[1, x])/ 3 - (GG[0, x]^2*GG[0, 1, x])/2 + GG[0, 1, x]^2/2 - 2*GG[1, x]*GG[0, 0, 1, x] + 4*GG[0, 0, 0, 1, x] + 2*GG[0, 0, 1, 1, x] - 4*GG[0, x]*zeta[3],
GG[x, 0, x, 1, 1] -> -(GG[0, x]^3*GG[1, x])/6 + (GG[0, x]^2*GG[1, x]^2)/2 - GG[1, x]^2*GG[0, 1, x] + GG[0, 1, x]^2 - GG[0, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 0, 1, x] - 2*GG[0, x]*GG[0, 1, 1, x] + 2*GG[1, x]*GG[0, 1, 1, x] + 4*GG[0, 0, 0, 1, x] + 2*GG[0, 0, 1, 1, x] - 4*GG[1, x]*zeta[3],
GG[x, 0, x, x, 1] -> GG[0, x]^4/24 - (GG[0, x]^3*GG[1, x])/6 + (GG[0, x]^2*GG[0, 1, x])/2 + GG[0, x]*GG[1, x]*GG[0, 1, x] - 2*GG[0, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 0, 1, x] - 2*GG[0, x]*GG[0, 1, 1, x] - GG[1, x]*GG[0, 1, 1, x] + 3*GG[0, 0, 0, 1, x] + 3*GG[0, 0, 1, 1, x] + 3*GG[0, 1, 1, 1, x] + (-2*GG[0, x] + 2*GG[1, x])*zeta[3],
GG[x, 1, 0, 0, 1] -> -(GG[0, x]^3*GG[1, x])/6 + (GG[0, x]^2*GG[0, 1, x])/ 2 - GG[0, 1, x]^2/2 - GG[0, x]*GG[0, 0, 1, x] + GG[1, x]*GG[0, 0, 1, x] + GG[0, 0, 0, 1, x],
GG[x, 1, 0, 1, 1] -> -(GG[0, x]*GG[1, x]*GG[0, 1, x]) - GG[0, 1, x]^2/2 + 2*GG[1, x]*GG[0, 0, 1, x] + 2*GG[0, x]*GG[0, 1, 1, x] + GG[1, x]*GG[0, 1, 1, x] - 2*GG[0, 0, 1, 1, x] - 3*GG[0, 1, 1, 1, x] - 2*GG[1, x]*zeta[3],
GG[x, 1, 0, x, 1] -> -(GG[0, x]^3*GG[1, x])/6 + (GG[0, x]^2*GG[1, x]^2)/ 4 + (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, x]*GG[1, x]*GG[0, 1, x] - (GG[1, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2 - 2*GG[0, x]*GG[0, 0, 1, x] + 2*GG[1, x]*GG[0, 0, 1, x] + 2*GG[0, x]*GG[0, 1, 1, x] + 2*GG[1, x]*GG[0, 1, 1, x] + 4*GG[0, 0, 0, 1, x] - 4*GG[0, 1, 1, 1, x] + (-4*GG[0, x] - 4*GG[1, x])* zeta[3],
GG[x, 1, 1, 0, 1] -> -(GG[0, x]^2*GG[1, x]^2)/4 + GG[0, x]*GG[1, x]*GG[0, 1, x] + (GG[1, x]^2*GG[0, 1, x])/2 - GG[1, x]*GG[0, 0, 1, x] - GG[0, x]*GG[0, 1, 1, x] - 2*GG[1, x]*GG[0, 1, 1, x] + GG[0, 0, 1, 1, x] + 3*GG[0, 1, 1, 1, x] + 4*GG[1, x]*zeta[3],
GG[x, 1, 1, 1, 1] -> -(GG[0, x]*GG[1, x]^3)/6 + GG[1, x]^4/24 + (GG[1, x]^2*GG[0, 1, x])/2 - GG[1, x]*GG[0, 1, 1, x] + GG[0, 1, 1, 1, x] + 2*GG[1, x]*zeta[3],
GG[x, 1, 1, x, 1] -> -(GG[0, x]*GG[1, x]^3)/6 + GG[1, x]^4/24 + (GG[1, x]^2*GG[0, 1, x])/2 - GG[0, 1, x]^2/2 + GG[0, x]*GG[0, 1, 1, x] - GG[1, x]*GG[0, 1, 1, x] + (-2*GG[0, x] + 2*GG[1, x])*zeta[3],
GG[x, 1, x, 0, 1] -> -(GG[0, x]^2*GG[1, x]^2)/4 + (GG[0, x]^2*GG[0, 1, x])/2 + GG[0, x]*GG[1, x]*GG[0, 1, x] + (GG[1, x]^2*GG[0, 1, x])/2 - GG[0, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 0, 1, x] - 2*GG[0, x]*GG[0, 1, 1, x] - 2*GG[1, x]*GG[0, 1, 1, x] + 2*GG[0, 0, 1, 1, x] + 4*GG[0, 1, 1, 1, x] + 4*GG[1, x]*zeta[3],
GG[x, 1, x, 1, 1] -> -(GG[0, x]*GG[1, x]^3)/6 + GG[1, x]^4/24 + GG[0, x]*GG[1, x]*GG[0, 1, x] + (GG[1, x]^2*GG[0, 1, x])/2 + GG[0, 1, x]^2/2 - 2*GG[1, x]*GG[0, 0, 1, x] - 2*GG[0, x]*GG[0, 1, 1, x] - 2*GG[1, x]*GG[0, 1, 1, x] + 2*GG[0, 0, 1, 1, x] + 4*GG[0, 1, 1, 1, x] + 4*GG[1, x]*zeta[3],
GG[x, 1, x, x, 1] -> -(GG[0, x]*GG[1, x]^3)/6 + GG[1, x]^4/24 + GG[0, x]*GG[1, x]*GG[0, 1, x] + (GG[1, x]^2*GG[0, 1, x])/2 - GG[0, x]*GG[0, 0, 1, x] - 2*GG[1, x]*GG[0, 0, 1, x] - GG[0, x]*GG[0, 1, 1, x] - 2*GG[1, x]*GG[0, 1, 1, x] + 3*GG[0, 0, 0, 1, x] + 3*GG[0, 0, 1, 1, x] + 3*GG[0, 1, 1, 1, x] + (-4*GG[0, x] + 4*GG[1, x])*zeta[3],
GG[x, x, 0, 0, 1] -> GG[0, x]^4/8 - (GG[0, x]^3*GG[1, x])/6 + GG[1, x]*GG[0, 0, 1, x] - 2*GG[0, 0, 0, 1, x] - GG[0, 0, 1, 1, x] + 2*GG[0, x]*zeta[3],
GG[x, x, 0, 1, 1] -> (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, x]*GG[1, x]*GG[0, 1, x] - GG[0, 1, x]^2/2 - GG[0, x]*GG[0, 0, 1, x] + 2*GG[1, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] + GG[1, x]*GG[0, 1, 1, x] - GG[0, 0, 1, 1, x] - 2*GG[0, 1, 1, 1, x] - 2*GG[1, x]*zeta[3],
GG[x, x, 0, x, 1] -> GG[0, x]^4/24 - (GG[0, x]^3*GG[1, x])/6 + (GG[0, x]^2*GG[1, x]^2)/4 - GG[0, x]*GG[1, x]*GG[0, 1, x] - (GG[1, x]^2*GG[0, 1, x])/2 + GG[0, x]*GG[0, 0, 1, x] + 2*GG[1, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] + 2*GG[1, x]*GG[0, 1, 1, x] - 3*GG[0, 0, 0, 1, x] - 3*GG[0, 0, 1, 1, x] - 3*GG[0, 1, 1, 1, x] + (4*GG[0, x] - 4*GG[1, x])* zeta[3],
GG[x, x, 1, 0, 1] -> (GG[0, x]^3*GG[1, x])/3 - (GG[0, x]^2*GG[1, x]^2)/4 - GG[0, x]^2*GG[0, 1, x] + (GG[1, x]^2*GG[0, 1, x])/2 + GG[0, 1, x]^2/2 + 2*GG[0, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] - GG[1, x]*GG[0, 1, 1, x] - 2*GG[0, 0, 0, 1, x] - GG[0, 0, 1, 1, x] + 2*GG[1, x]*zeta[3],
GG[x, x, 1, 1, 1] -> (GG[0, x]^2*GG[1, x]^2)/4 - (GG[0, x]*GG[1, x]^3)/ 6 + GG[1, x]^4/24 - GG[0, x]*GG[1, x]*GG[0, 1, x] + GG[1, x]*GG[0, 0, 1, x] + GG[0, x]*GG[0, 1, 1, x] + GG[1, x]*GG[0, 1, 1, x] - GG[0, 0, 1, 1, x] - 2*GG[0, 1, 1, 1, x] - 2*GG[1, x]*zeta[3],
GG[x, x, 1, x, 1] -> (GG[0, x]^2*GG[1, x]^2)/4 - (GG[0, x]*GG[1, x]^3)/6 + GG[1, x]^4/24 - (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, x]*GG[1, x]*GG[0, 1, x] + 2*GG[0, x]*GG[0, 0, 1, x] + GG[1, x]*GG[0, 0, 1, x] + 2*GG[0, x]*GG[0, 1, 1, x] + GG[1, x]*GG[0, 1, 1, x] - 3*GG[0, 0, 0, 1, x] - 3*GG[0, 0, 1, 1, x] - 3*GG[0, 1, 1, 1, x] + (2*GG[0, x] - 2*GG[1, x])*zeta[3],
GG[x, x, x, 0, 1] -> -GG[0, x]^4/8 + (GG[0, x]^3*GG[1, x])/3 - (GG[0, x]^2*GG[1, x]^2)/4 + (GG[1, x]^2*GG[0, 1, x])/2 - GG[1, x]*GG[0, 0, 1, x] - GG[1, x]*GG[0, 1, 1, x] + GG[0, 0, 0, 1, x] + GG[0, 0, 1, 1, x] + GG[0, 1, 1, 1, x] + (-2*GG[0, x] + 2*GG[1, x])*zeta[3],
GG[x, x, x, 1, 1] -> -(GG[0, x]^3*GG[1, x])/6 + (GG[0, x]^2*GG[1, x]^2)/4 - (GG[0, x]*GG[1, x]^3)/6 + GG[1, x]^4/24 + (GG[0, x]^2*GG[0, 1, x])/2 - GG[0, x]*GG[0, 0, 1, x] - GG[0, x]*GG[0, 1, 1, x] + GG[0, 0, 0, 1, x] + GG[0, 0, 1, 1, x] + GG[0, 1, 1, 1, x]
}


==> anc/MRL3LLA.m <==
(*************************************************************)
(*                                                           *)
(* This is the file MRL3LLA.m                                *)
(* It belongs to the paper                                   *)
(*                                                           *)
(* Title: "Systematics of the Multi-Regge Three-Loop Symbol" *)
(* Author: Till Bargheer                                     *)
(* https://arxiv.org/abs/1606.07640                          *)
(*                                                           *)
(*************************************************************)

(*###########*)
(* FUNCTIONS *)
(*###########*)

(**************************************************************************)
(* This is the map from v[i] to w[i]                                      *)
(* To express v[k,l][i] in terms of w[i] (k<=i<=l), call vtow@@Range[k,l] *)
(**************************************************************************)
vtow[j__] := Rule[
		v /@ {j},
		Table[Fold[w[#2] (HeavisideTheta[n + 1/2 - Position[{j}, #2][[1,1]]] + #1) &, 0, {j}]/(1 + Fold[w[#2] (1 + #1) &, 0, {j}[[n + 1 ;; -1]]]), {n, Length[{j}]}]
	]// Thread // Join[#, # /. {w -> wb, v -> vb}] &

(***************************************************************************************)
(* The following is a rule that replaces all v[k,l][i] with (k<=i<=l) in terms of w[i] *)
(***************************************************************************************)
allvtow = {v[j_,l_][i_] /; j<=i<=l :> (v[i]/.vtow@@Range[j,l]), vb[j_,l_][i_] /; j<=i<=l :> (vb[i]/.vtow@@Range[j,l])}

(***************************************************************************)
(* The following rule expands all symbols ts[...] over products and powers *)
(***************************************************************************)
tsexpand = { t_ts :> (Distribute[t, Times, ts, Plus, ts] //. ts[a___, b_^p_, c___] :> p ts[a, b, c]) }

(************************************************************************************)
(* The following rule first factors all symbol entries and then expands all symbols *)
(************************************************************************************)
tscanonical = {
	t_ts :> (Factor /@ t //. {
			(a_ + b_)^n_. (a_ - b_)^n_. :> (a^2 - b^2)^n,
			( 1 - a_)^n_. ( 1 + a_)^n_. :> (1   - a^2)^n,
			(-1 + a_)^n_. ( 1 + a_)^n_. :> (a^2 - 1  )^n
		} /. tsexpand /. ts[a__] :> ts @@ (SortBy[Factor[{#, -#}], LeafCount][[1]] & /@ {a}))
}

(*******************************)
(* For collecting expressions: *)
(*******************************)
collect = Collect[#, {_log2, _log log[_], _log}, Expand] &

(*######*)
(* DATA *)
(*######*)

(**************************************************************************************)
(* Here are the three-loop symbols, extracted from the six-point and seven-point data *)
(**************************************************************************************)
ClearAll[f13mrl,f23mrl,g3];
(* f13mrl is the symbol of the six-point multi-Regge limit remainder function in *)
(* the region where all intermediate momenta (4 and 5) have been flipped         *)
f13mrl := f13mrl = Import["f13mrl.txt.gz"] // ToExpression
(* f23mrl is the symbol of the seven-point multi-Regge limit remainder function in *)
(* the region where all intermediate momenta (4, 5 and 6) have been flipped        *)
f23mrl := f23mrl = Import["f23mrl.txt.gz"] // ToExpression
(* g3 is the remainder of f23mrl, after subtracting two instances of f13mrl, as defined in the paper *)
g3 := g3 = Import["g3.txt.gz"] // ToExpression

(* To check the consistency of the above, run the following: *)
(*******************************************************************************************************)
(* f13mrl /. {w[5] -> v[5], wb[5] -> vb[5], eps[5] -> eps[5]} /. vtow[5, 6] //. tscanonical // collect *)
(* f13mrl /. {w[5] -> v[6], wb[5] -> vb[6], eps[5] -> eps[6]} /. vtow[5, 6] //. tscanonical // collect *)
(* f23mrl - %% - % - g3 // collect                                                                     *)
(*******************************************************************************************************)

(********************************************)
(* The symbols f13 and g3, truncated to LLA *)
(********************************************)
Clear[f13LLA, g3LLA]
f13LLA := f13LLA = log2[eps[5]] Coefficient[f13mrl, log2[eps[5]]]
g3LLA := g3LLA = log[eps[5]] log[eps[6]] Coefficient[g3, log[eps[5]] log[eps[6]]]

(*#########################*)
(* RECONSTRUCTION FORMULAS *)
(*#########################*)

(**************************************************************************************************)
(* The following reconstructs the two-Reggeon cut spanning k t-channels from the building blocks. *)
(* This function is mostly of academic nature. It takes long to evaluate due to the bulky g3.     *)
(* Also, the blocks gL, gR, and h/htilde are unknown and thus remain unevaluated.                 *)
(* In fv[k,3], the variables v[j,l][i] remain unevaluated.                                        *)
(* In fw[k,3], they get expressed in terms of w[5]...w[k+4].                                      *)
(**************************************************************************************************)
ClearAll[fv, fw];
fv[3,3] := fv[3,3] = Plus[
	Sum[f13mrl /. {eps[5]->eps[j], w[5]->v[5,4+3][j], wb[5]->vb[5,4+3][j]}, {j,5,3+4}],
	Sum[g3 /. {eps[5]->eps[i], eps[6]->eps[j], w[5]->v[5,j-1][i], wb[5]->vb[5,j-1][i], w[6]->v[i+1,3+4][j], wb[6]->vb[i+1,3+4][j]}, {i,5,3+3}, {j,i+1,3+4}],
	Sum[gL[eps[i], v[5,j-1][i], v[i+1,j][j], v[j+1,3+4][j+1]], {i,5,3+2}, {j,i+1,3+3}],
	Sum[gR[eps[j], v[5,i][i], v[i+1,j-1][i+1], v[i+2,3+4][j]], {i,5,3+2}, {j,i+2,3+4}],
	htilde[w[5],w[6],w[7]]
];
fv[k_,3] := fv[k,3] = Plus[
	Sum[f13mrl /. {eps[5]->eps[j], w[5]->v[5,4+k][j], wb[5]->vb[5,4+k][j]}, {j,5,k+4}],
	Sum[g3 /. {eps[5]->eps[i], eps[6]->eps[j], w[5]->v[5,j-1][i], wb[5]->vb[5,j-1][i], w[6]->v[i+1,k+4][j], wb[6]->vb[i+1,k+4][j]}, {i,5,k+3}, {j,i+1,k+4}],
	Sum[gL[eps[i], v[5,j-1][i], v[i+1,j][j], v[j+1,k+4][j+1]], {i,5,k+2}, {j,i+1,k+3}],
	Sum[gR[eps[j], v[5,i][i], v[i+1,j-1][i+1], v[i+2,k+4][j]], {i,5,k+2}, {j,i+2,k+4}],
	Sum[h[v[5,i][i], v[i+1,j-1][i+1], v[i+2,j][j], v[j+1,k+4][j+1]], {i,5,k+1}, {j,i+2,k+3}]
];
fw[k_,3] := fw[k,3] = fv[k,3] /. allvtow;

(* As a consistency check of the above, you can run the following: *)
(* (it takes a while)                                              *)
(* fw[2, 3] - f23mrl //. tscanonical // Expand        *)

(************************************************)
(* The reconstruction formula, truncated to LLA *)
(************************************************)
ClearAll[fLLAv, fLLAw];
fLLAv[k_,3]:=fLLAv[k,3]=Plus[
	Sum[f13LLA /. {eps[5]->eps[j], w[5]->v[5,4+k][j], wb[5]->vb[5,4+k][j]}, {j,5,k+4}],
	Sum[g3LLA /. {eps[5]->eps[i], eps[6]->eps[j], w[5]->v[5,j-1][i], wb[5]->vb[5,j-1][i], w[6]->v[i+1,k+4][j], wb[6]->vb[i+1,k+4][j]}, {i,5,k+3}, {j,i+1,k+4}]
];
fLLAw[k_,3] := fLLAw[k,3] = fLLAv[k,3] /. allvtow;

(**********************************************************************************)
(* Example code: To compute the five-particle cut (spanning 4 t-channels) at LLA, *)
(* inspect the appearing logarithms, and print the alphabet, run this:            *)
(**********************************************************************************)
(* fLLAw[4, 3] //. tscanonical // collect                                         *)
(* List @@ % /. _ts :> RandomReal[] /. {_?NumericQ x_ :> x}                       *)
(* Extract[%%, Position[%%, _ts]] /. ts -> List // Flatten // Union // TableForm  *)
(**********************************************************************************)


==> anc/f13mrl.txt <==
log2[eps[5]]*(ts[w[5], w[5], 1 + w[5]]/16 + ts[w[5], w[5], 1 + wb[5]]/16 + ts[w[5], 1 + w[5], w[5]]/8 - ts[w[5], 1 + w[5], 1 + w[5]]/4 + ts[w[5], 1 + w[5], wb[5]]/16 - ts[w[5], 1 + w[5], 1 + wb[5]]/4 + ts[w[5], wb[5], 1 + w[5]]/16 + ts[w[5], wb[5], 1 + wb[5]]/16 + ts[w[5], 1 + wb[5], w[5]]/16 - ts[w[5], 1 + wb[5], 1 + w[5]]/4 + ts[w[5], 1 + wb[5], wb[5]]/8 - ts[w[5], 1 + wb[5], 1 + wb[5]]/4 + ts[1 + w[5], w[5], w[5]]/16 - ts[1 + w[5], w[5], 1 + w[5]]/4 + ts[1 + w[5], w[5], wb[5]]/8 - ts[1 + w[5], w[5], 1 + wb[5]]/4 - ts[1 + w[5], 1 + w[5], w[5]]/4 + ts[1 + w[5], 1 + w[5], 1 + w[5]]/2 - ts[1 + w[5], 1 + w[5], wb[5]]/4 + ts[1 + w[5], 1 + w[5], 1 + wb[5]]/2 + ts[1 + w[5], wb[5], w[5]]/8 - ts[1 + w[5], wb[5], 1 + w[5]]/4 + ts[1 + w[5], wb[5], wb[5]]/16 - ts[1 + w[5], wb[5], 1 + wb[5]]/4 - ts[1 + w[5], 1 + wb[5], w[5]]/4 + ts[1 + w[5], 1 + wb[5], 1 + w[5]]/2 - ts[1 + w[5], 1 + wb[5], wb[5]]/4 + ts[1 + w[5], 1 + wb[5], 1 + wb[5]]/2 + ts[wb[5], w[5], 1 + w[5]]/16 + ts[wb[5], w[5], 1 + wb[5]]/16 + ts[wb[5], 1 + w[5], w[5]]/8 - ts[wb[5], 1 + w[5], 1 + w[5]]/4 + ts[wb[5], 1 + w[5], wb[5]]/16 - ts[wb[5], 1 + w[5], 1 + wb[5]]/4 + ts[wb[5], wb[5], 1 + w[5]]/16 + ts[wb[5], wb[5], 1 + wb[5]]/16 + ts[wb[5], 1 + wb[5], w[5]]/16 - ts[wb[5], 1 + wb[5], 1 + w[5]]/4 + ts[wb[5], 1 + wb[5], wb[5]]/8 - ts[wb[5], 1 + wb[5], 1 + wb[5]]/4 + ts[1 + wb[5], w[5], w[5]]/16 - ts[1 + wb[5], w[5], 1 + w[5]]/4 + ts[1 + wb[5], w[5], wb[5]]/8 - ts[1 + wb[5], w[5], 1 + wb[5]]/4 - ts[1 + wb[5], 1 + w[5], w[5]]/4 + ts[1 + wb[5], 1 + w[5], 1 + w[5]]/2 - ts[1 + wb[5], 1 + w[5], wb[5]]/4 + ts[1 + wb[5], 1 + w[5], 1 + wb[5]]/2 + ts[1 + wb[5], wb[5], w[5]]/8 - ts[1 + wb[5], wb[5], 1 + w[5]]/4 + ts[1 + wb[5], wb[5], wb[5]]/16 - ts[1 + wb[5], wb[5], 1 + wb[5]]/4 - ts[1 + wb[5], 1 + wb[5], w[5]]/4 + ts[1 + wb[5], 1 + wb[5], 1 + w[5]]/2 - ts[1 + wb[5], 1 + wb[5], wb[5]]/4 + ts[1 + wb[5], 1 + wb[5], 1 + wb[5]]/2) + log[eps[5]]*((-3*ts[w[5], w[5], w[5], 1 + w[5]])/16 - (3*ts[w[5], w[5], w[5], 1 + wb[5]])/16 + ts[w[5], w[5], 1 + w[5], w[5]]/16 + (3*ts[w[5], w[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[w[5], w[5], 1 + w[5], wb[5]])/16 + ts[w[5], w[5], 1 + w[5], 1 + wb[5]]/2 - (3*ts[w[5], w[5], wb[5], 1 + w[5]])/16 - (3*ts[w[5], w[5], wb[5], 1 + wb[5]])/16 - (3*ts[w[5], w[5], 1 + wb[5], w[5]])/16 + ts[w[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[w[5], w[5], 1 + wb[5], wb[5]]/16 + (3*ts[w[5], w[5], 1 + wb[5], 1 + wb[5]])/8 + ts[w[5], 1 + w[5], w[5], w[5]]/16 + ts[w[5], 1 + w[5], w[5], 1 + w[5]]/4 + ts[w[5], 1 + w[5], w[5], wb[5]]/16 + ts[w[5], 1 + w[5], w[5], 1 + wb[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[w[5], 1 + w[5], 1 + w[5], wb[5]])/8 - (3*ts[w[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[w[5], 1 + w[5], wb[5], w[5]]/16 + (3*ts[w[5], 1 + w[5], wb[5], 1 + w[5]])/8 - (3*ts[w[5], 1 + w[5], wb[5], wb[5]])/16 + ts[w[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[w[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[w[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 - (3*ts[w[5], wb[5], w[5], 1 + w[5]])/16 - (3*ts[w[5], wb[5], w[5], 1 + wb[5]])/16 + ts[w[5], wb[5], 1 + w[5], w[5]]/16 + (3*ts[w[5], wb[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[w[5], wb[5], 1 + w[5], wb[5]])/16 + ts[w[5], wb[5], 1 + w[5], 1 + wb[5]]/2 - (3*ts[w[5], wb[5], wb[5], 1 + w[5]])/16 - (3*ts[w[5], wb[5], wb[5], 1 + wb[5]])/16 - (3*ts[w[5], wb[5], 1 + wb[5], w[5]])/16 + ts[w[5], wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[w[5], wb[5], 1 + wb[5], wb[5]]/16 + (3*ts[w[5], wb[5], 1 + wb[5], 1 + wb[5]])/8 - (3*ts[w[5], 1 + wb[5], w[5], w[5]])/16 + ts[w[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[w[5], 1 + wb[5], w[5], wb[5]]/16 + (3*ts[w[5], 1 + wb[5], w[5], 1 + wb[5]])/8 + ts[w[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[w[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[w[5], 1 + wb[5], wb[5], w[5]]/16 + ts[w[5], 1 + wb[5], wb[5], 1 + w[5]]/4 + ts[w[5], 1 + wb[5], wb[5], wb[5]]/16 + ts[w[5], 1 + wb[5], wb[5], 1 + wb[5]]/4 + (3*ts[w[5], 1 + wb[5], 1 + wb[5], w[5]])/8 - (3*ts[w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], w[5], w[5], w[5]])/16 + ts[1 + w[5], w[5], w[5], 1 + w[5]]/2 + ts[1 + w[5], w[5], w[5], wb[5]]/16 + (3*ts[1 + w[5], w[5], w[5], 1 + wb[5]])/8 + ts[1 + w[5], w[5], 1 + w[5], w[5]]/4 - (3*ts[1 + w[5], w[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + w[5], w[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + w[5], w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], w[5], wb[5], w[5]]/16 + ts[1 + w[5], w[5], wb[5], 1 + w[5]]/4 + ts[1 + w[5], w[5], wb[5], wb[5]]/16 + ts[1 + w[5], w[5], wb[5], 1 + wb[5]]/4 + (3*ts[1 + w[5], w[5], 1 + wb[5], w[5]])/8 - (3*ts[1 + w[5], w[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[1 + w[5], w[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], w[5], w[5]])/8 - (3*ts[1 + w[5], 1 + w[5], w[5], 1 + w[5]])/4 - (3*ts[1 + w[5], 1 + w[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + w[5], 1 + w[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], wb[5], wb[5]])/8 - (3*ts[1 + w[5], 1 + w[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/2 + ts[1 + w[5], wb[5], w[5], w[5]]/16 + ts[1 + w[5], wb[5], w[5], 1 + w[5]]/4 + ts[1 + w[5], wb[5], w[5], wb[5]]/16 + ts[1 + w[5], wb[5], w[5], 1 + wb[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[1 + w[5], wb[5], 1 + w[5], wb[5]])/8 - (3*ts[1 + w[5], wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], wb[5], wb[5], w[5]]/16 + (3*ts[1 + w[5], wb[5], wb[5], 1 + w[5]])/8 - (3*ts[1 + w[5], wb[5], wb[5], wb[5]])/16 + ts[1 + w[5], wb[5], wb[5], 1 + wb[5]]/2 + ts[1 + w[5], wb[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + w[5], wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], w[5], w[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], w[5], 1 + w[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], wb[5], wb[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/2 - (3*ts[wb[5], w[5], w[5], 1 + w[5]])/16 - (3*ts[wb[5], w[5], w[5], 1 + wb[5]])/16 + ts[wb[5], w[5], 1 + w[5], w[5]]/16 + (3*ts[wb[5], w[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[wb[5], w[5], 1 + w[5], wb[5]])/16 + ts[wb[5], w[5], 1 + w[5], 1 + wb[5]]/2 - (3*ts[wb[5], w[5], wb[5], 1 + w[5]])/16 - (3*ts[wb[5], w[5], wb[5], 1 + wb[5]])/16 - (3*ts[wb[5], w[5], 1 + wb[5], w[5]])/16 + ts[wb[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[wb[5], w[5], 1 + wb[5], wb[5]]/16 + (3*ts[wb[5], w[5], 1 + wb[5], 1 + wb[5]])/8 + ts[wb[5], 1 + w[5], w[5], w[5]]/16 + ts[wb[5], 1 + w[5], w[5], 1 + w[5]]/4 + ts[wb[5], 1 + w[5], w[5], wb[5]]/16 + ts[wb[5], 1 + w[5], w[5], 1 + wb[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[wb[5], 1 + w[5], 1 + w[5], wb[5]])/8 - (3*ts[wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[wb[5], 1 + w[5], wb[5], w[5]]/16 + (3*ts[wb[5], 1 + w[5], wb[5], 1 + w[5]])/8 - (3*ts[wb[5], 1 + w[5], wb[5], wb[5]])/16 + ts[wb[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[wb[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[wb[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 - (3*ts[wb[5], wb[5], w[5], 1 + w[5]])/16 - (3*ts[wb[5], wb[5], w[5], 1 + wb[5]])/16 + ts[wb[5], wb[5], 1 + w[5], w[5]]/16 + (3*ts[wb[5], wb[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[wb[5], wb[5], 1 + w[5], wb[5]])/16 + ts[wb[5], wb[5], 1 + w[5], 1 + wb[5]]/2 - (3*ts[wb[5], wb[5], wb[5], 1 + w[5]])/16 - (3*ts[wb[5], wb[5], wb[5], 1 + wb[5]])/16 - (3*ts[wb[5], wb[5], 1 + wb[5], w[5]])/16 + ts[wb[5], wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[wb[5], wb[5], 1 + wb[5], wb[5]]/16 + (3*ts[wb[5], wb[5], 1 + wb[5], 1 + wb[5]])/8 - (3*ts[wb[5], 1 + wb[5], w[5], w[5]])/16 + ts[wb[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[wb[5], 1 + wb[5], w[5], wb[5]]/16 + (3*ts[wb[5], 1 + wb[5], w[5], 1 + wb[5]])/8 + ts[wb[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[wb[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[wb[5], 1 + wb[5], wb[5], w[5]]/16 + ts[wb[5], 1 + wb[5], wb[5], 1 + w[5]]/4 + ts[wb[5], 1 + wb[5], wb[5], wb[5]]/16 + ts[wb[5], 1 + wb[5], wb[5], 1 + wb[5]]/4 + (3*ts[wb[5], 1 + wb[5], 1 + wb[5], w[5]])/8 - (3*ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], w[5], w[5], w[5]])/16 + ts[1 + wb[5], w[5], w[5], 1 + w[5]]/2 + ts[1 + wb[5], w[5], w[5], wb[5]]/16 + (3*ts[1 + wb[5], w[5], w[5], 1 + wb[5]])/8 + ts[1 + wb[5], w[5], 1 + w[5], w[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + wb[5], w[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], w[5], wb[5], w[5]]/16 + ts[1 + wb[5], w[5], wb[5], 1 + w[5]]/4 + ts[1 + wb[5], w[5], wb[5], wb[5]]/16 + ts[1 + wb[5], w[5], wb[5], 1 + wb[5]]/4 + (3*ts[1 + wb[5], w[5], 1 + wb[5], w[5]])/8 - (3*ts[1 + wb[5], w[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], w[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], w[5], w[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], w[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], wb[5], wb[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/2 + ts[1 + wb[5], wb[5], w[5], w[5]]/16 + ts[1 + wb[5], wb[5], w[5], 1 + w[5]]/4 + ts[1 + wb[5], wb[5], w[5], wb[5]]/16 + ts[1 + wb[5], wb[5], w[5], 1 + wb[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], wb[5], 1 + w[5], wb[5]])/8 - (3*ts[1 + wb[5], wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], wb[5], wb[5], w[5]]/16 + (3*ts[1 + wb[5], wb[5], wb[5], 1 + w[5]])/8 - (3*ts[1 + wb[5], wb[5], wb[5], wb[5]])/16 + ts[1 + wb[5], wb[5], wb[5], 1 + wb[5]]/2 + ts[1 + wb[5], wb[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + wb[5], wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], w[5], w[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], w[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], wb[5], wb[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/2) + (3*ts[w[5], w[5], w[5], w[5], 1 + w[5]])/16 + (3*ts[w[5], w[5], w[5], w[5], 1 + wb[5]])/16 - (9*ts[w[5], w[5], w[5], 1 + w[5], w[5]])/32 - (3*ts[w[5], w[5], w[5], 1 + w[5], 1 + w[5]])/16 + (3*ts[w[5], w[5], w[5], 1 + w[5], wb[5]])/16 - (3*ts[w[5], w[5], w[5], 1 + w[5], 1 + wb[5]])/8 + (3*ts[w[5], w[5], w[5], wb[5], 1 + w[5]])/16 + (3*ts[w[5], w[5], w[5], wb[5], 1 + wb[5]])/16 + (3*ts[w[5], w[5], w[5], 1 + wb[5], w[5]])/16 - (3*ts[w[5], w[5], w[5], 1 + wb[5], 1 + w[5]])/8 - (9*ts[w[5], w[5], w[5], 1 + wb[5], wb[5]])/32 - (3*ts[w[5], w[5], w[5], 1 + wb[5], 1 + wb[5]])/16 + (5*ts[w[5], w[5], 1 + w[5], w[5], w[5]])/16 - (3*ts[w[5], w[5], 1 + w[5], w[5], 1 + w[5]])/16 - (9*ts[w[5], w[5], 1 + w[5], w[5], wb[5]])/32 - ts[w[5], w[5], 1 + w[5], w[5], 1 + wb[5]]/8 + ts[w[5], w[5], 1 + w[5], 1 + w[5], w[5]]/16 + (3*ts[w[5], w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[w[5], w[5], 1 + w[5], 1 + w[5], wb[5]])/16 + ts[w[5], w[5], 1 + w[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[w[5], w[5], 1 + w[5], wb[5], w[5]])/32 - (3*ts[w[5], w[5], 1 + w[5], wb[5], 1 + w[5]])/16 + (3*ts[w[5], w[5], 1 + w[5], wb[5], wb[5]])/16 - (3*ts[w[5], w[5], 1 + w[5], wb[5], 1 + wb[5]])/8 - ts[w[5], w[5], 1 + w[5], 1 + wb[5], w[5]]/8 + ts[w[5], w[5], 1 + w[5], 1 + wb[5], 1 + w[5]]/2 - ts[w[5], w[5], 1 + w[5], 1 + wb[5], wb[5]]/8 + ts[w[5], w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]]/2 + (3*ts[w[5], w[5], wb[5], w[5], 1 + w[5]])/16 + (3*ts[w[5], w[5], wb[5], w[5], 1 + wb[5]])/16 - (9*ts[w[5], w[5], wb[5], 1 + w[5], w[5]])/32 - (3*ts[w[5], w[5], wb[5], 1 + w[5], 1 + w[5]])/16 + (3*ts[w[5], w[5], wb[5], 1 + w[5], wb[5]])/16 - (3*ts[w[5], w[5], wb[5], 1 + w[5], 1 + wb[5]])/8 + (3*ts[w[5], w[5], wb[5], wb[5], 1 + w[5]])/16 + (3*ts[w[5], w[5], wb[5], wb[5], 1 + wb[5]])/16 + (3*ts[w[5], w[5], wb[5], 1 + wb[5], w[5]])/16 - (3*ts[w[5], w[5], wb[5], 1 + wb[5], 1 + w[5]])/8 - (9*ts[w[5], w[5], wb[5], 1 + wb[5], wb[5]])/32 - (3*ts[w[5], w[5], wb[5], 1 + wb[5], 1 + wb[5]])/16 + (3*ts[w[5], w[5], 1 + wb[5], w[5], w[5]])/16 - (3*ts[w[5], w[5], 1 + wb[5], w[5], 1 + w[5]])/8 - (9*ts[w[5], w[5], 1 + wb[5], w[5], wb[5]])/32 - (3*ts[w[5], w[5], 1 + wb[5], w[5], 1 + wb[5]])/16 - ts[w[5], w[5], 1 + wb[5], 1 + w[5], w[5]]/8 + ts[w[5], w[5], 1 + wb[5], 1 + w[5], 1 + w[5]]/2 - ts[w[5], w[5], 1 + wb[5], 1 + w[5], wb[5]]/8 + ts[w[5], w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[w[5], w[5], 1 + wb[5], wb[5], w[5]])/32 - ts[w[5], w[5], 1 + wb[5], wb[5], 1 + w[5]]/8 + (5*ts[w[5], w[5], 1 + wb[5], wb[5], wb[5]])/16 - (3*ts[w[5], w[5], 1 + wb[5], wb[5], 1 + wb[5]])/16 - (3*ts[w[5], w[5], 1 + wb[5], 1 + wb[5], w[5]])/16 + ts[w[5], w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[w[5], w[5], 1 + wb[5], 1 + wb[5], wb[5]]/16 + (3*ts[w[5], w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/8 - (9*ts[w[5], 1 + w[5], w[5], w[5], w[5]])/32 - ts[w[5], 1 + w[5], w[5], w[5], 1 + w[5]]/8 + (5*ts[w[5], 1 + w[5], w[5], w[5], wb[5]])/16 - (3*ts[w[5], 1 + w[5], w[5], w[5], 1 + wb[5]])/16 + ts[w[5], 1 + w[5], w[5], 1 + w[5], w[5]]/8 + ts[w[5], 1 + w[5], w[5], 1 + w[5], 1 + w[5]]/4 - (3*ts[w[5], 1 + w[5], w[5], 1 + w[5], wb[5]])/16 + ts[w[5], 1 + w[5], w[5], 1 + w[5], 1 + wb[5]]/2 + (5*ts[w[5], 1 + w[5], w[5], wb[5], w[5]])/16 - (3*ts[w[5], 1 + w[5], w[5], wb[5], 1 + w[5]])/16 - (9*ts[w[5], 1 + w[5], w[5], wb[5], wb[5]])/32 - ts[w[5], 1 + w[5], w[5], wb[5], 1 + wb[5]]/8 - (3*ts[w[5], 1 + w[5], w[5], 1 + wb[5], w[5]])/16 + ts[w[5], 1 + w[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[w[5], 1 + w[5], w[5], 1 + wb[5], wb[5]]/8 + ts[w[5], 1 + w[5], w[5], 1 + wb[5], 1 + wb[5]]/4 + ts[w[5], 1 + w[5], 1 + w[5], w[5], w[5]]/16 + ts[w[5], 1 + w[5], 1 + w[5], w[5], 1 + w[5]]/4 + ts[w[5], 1 + w[5], 1 + w[5], w[5], wb[5]]/16 + ts[w[5], 1 + w[5], 1 + w[5], w[5], 1 + wb[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[w[5], 1 + w[5], 1 + w[5], 1 + w[5], wb[5]])/8 - (3*ts[w[5], 1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[w[5], 1 + w[5], 1 + w[5], wb[5], w[5]]/16 + (3*ts[w[5], 1 + w[5], 1 + w[5], wb[5], 1 + w[5]])/8 - (3*ts[w[5], 1 + w[5], 1 + w[5], wb[5], wb[5]])/16 + ts[w[5], 1 + w[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[w[5], 1 + w[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[w[5], 1 + w[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 + (5*ts[w[5], 1 + w[5], wb[5], w[5], w[5]])/16 - (3*ts[w[5], 1 + w[5], wb[5], w[5], 1 + w[5]])/16 - (9*ts[w[5], 1 + w[5], wb[5], w[5], wb[5]])/32 - ts[w[5], 1 + w[5], wb[5], w[5], 1 + wb[5]]/8 + ts[w[5], 1 + w[5], wb[5], 1 + w[5], w[5]]/16 + (3*ts[w[5], 1 + w[5], wb[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[w[5], 1 + w[5], wb[5], 1 + w[5], wb[5]])/16 + ts[w[5], 1 + w[5], wb[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[w[5], 1 + w[5], wb[5], wb[5], w[5]])/32 - (3*ts[w[5], 1 + w[5], wb[5], wb[5], 1 + w[5]])/16 + (3*ts[w[5], 1 + w[5], wb[5], wb[5], wb[5]])/16 - (3*ts[w[5], 1 + w[5], wb[5], wb[5], 1 + wb[5]])/8 - ts[w[5], 1 + w[5], wb[5], 1 + wb[5], w[5]]/8 + ts[w[5], 1 + w[5], wb[5], 1 + wb[5], 1 + w[5]]/2 - ts[w[5], 1 + w[5], wb[5], 1 + wb[5], wb[5]]/8 + ts[w[5], 1 + w[5], wb[5], 1 + wb[5], 1 + wb[5]]/2 - (3*ts[w[5], 1 + w[5], 1 + wb[5], w[5], w[5]])/16 + ts[w[5], 1 + w[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[w[5], 1 + w[5], 1 + wb[5], w[5], wb[5]]/8 + ts[w[5], 1 + w[5], 1 + wb[5], w[5], 1 + wb[5]]/4 + ts[w[5], 1 + w[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[w[5], 1 + w[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[w[5], 1 + w[5], 1 + wb[5], wb[5], w[5]]/8 + ts[w[5], 1 + w[5], 1 + wb[5], wb[5], 1 + w[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + wb[5], wb[5], wb[5]])/16 + ts[w[5], 1 + w[5], 1 + wb[5], wb[5], 1 + wb[5]]/2 + ts[w[5], 1 + w[5], 1 + wb[5], 1 + wb[5], w[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[w[5], 1 + w[5], 1 + wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[w[5], 1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[w[5], wb[5], w[5], w[5], 1 + w[5]])/16 + (3*ts[w[5], wb[5], w[5], w[5], 1 + wb[5]])/16 - (9*ts[w[5], wb[5], w[5], 1 + w[5], w[5]])/32 - (3*ts[w[5], wb[5], w[5], 1 + w[5], 1 + w[5]])/16 + (3*ts[w[5], wb[5], w[5], 1 + w[5], wb[5]])/16 - (3*ts[w[5], wb[5], w[5], 1 + w[5], 1 + wb[5]])/8 + (3*ts[w[5], wb[5], w[5], wb[5], 1 + w[5]])/16 + (3*ts[w[5], wb[5], w[5], wb[5], 1 + wb[5]])/16 + (3*ts[w[5], wb[5], w[5], 1 + wb[5], w[5]])/16 - (3*ts[w[5], wb[5], w[5], 1 + wb[5], 1 + w[5]])/8 - (9*ts[w[5], wb[5], w[5], 1 + wb[5], wb[5]])/32 - (3*ts[w[5], wb[5], w[5], 1 + wb[5], 1 + wb[5]])/16 + (5*ts[w[5], wb[5], 1 + w[5], w[5], w[5]])/16 - (3*ts[w[5], wb[5], 1 + w[5], w[5], 1 + w[5]])/16 - (9*ts[w[5], wb[5], 1 + w[5], w[5], wb[5]])/32 - ts[w[5], wb[5], 1 + w[5], w[5], 1 + wb[5]]/8 + ts[w[5], wb[5], 1 + w[5], 1 + w[5], w[5]]/16 + (3*ts[w[5], wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[w[5], wb[5], 1 + w[5], 1 + w[5], wb[5]])/16 + ts[w[5], wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[w[5], wb[5], 1 + w[5], wb[5], w[5]])/32 - (3*ts[w[5], wb[5], 1 + w[5], wb[5], 1 + w[5]])/16 + (3*ts[w[5], wb[5], 1 + w[5], wb[5], wb[5]])/16 - (3*ts[w[5], wb[5], 1 + w[5], wb[5], 1 + wb[5]])/8 - ts[w[5], wb[5], 1 + w[5], 1 + wb[5], w[5]]/8 + ts[w[5], wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]]/2 - ts[w[5], wb[5], 1 + w[5], 1 + wb[5], wb[5]]/8 + ts[w[5], wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]]/2 + (3*ts[w[5], wb[5], wb[5], w[5], 1 + w[5]])/16 + (3*ts[w[5], wb[5], wb[5], w[5], 1 + wb[5]])/16 - (9*ts[w[5], wb[5], wb[5], 1 + w[5], w[5]])/32 - (3*ts[w[5], wb[5], wb[5], 1 + w[5], 1 + w[5]])/16 + (3*ts[w[5], wb[5], wb[5], 1 + w[5], wb[5]])/16 - (3*ts[w[5], wb[5], wb[5], 1 + w[5], 1 + wb[5]])/8 + (3*ts[w[5], wb[5], wb[5], wb[5], 1 + w[5]])/16 + (3*ts[w[5], wb[5], wb[5], wb[5], 1 + wb[5]])/16 + (3*ts[w[5], wb[5], wb[5], 1 + wb[5], w[5]])/16 - (3*ts[w[5], wb[5], wb[5], 1 + wb[5], 1 + w[5]])/8 - (9*ts[w[5], wb[5], wb[5], 1 + wb[5], wb[5]])/32 - (3*ts[w[5], wb[5], wb[5], 1 + wb[5], 1 + wb[5]])/16 + (3*ts[w[5], wb[5], 1 + wb[5], w[5], w[5]])/16 - (3*ts[w[5], wb[5], 1 + wb[5], w[5], 1 + w[5]])/8 - (9*ts[w[5], wb[5], 1 + wb[5], w[5], wb[5]])/32 - (3*ts[w[5], wb[5], 1 + wb[5], w[5], 1 + wb[5]])/16 - ts[w[5], wb[5], 1 + wb[5], 1 + w[5], w[5]]/8 + ts[w[5], wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]]/2 - ts[w[5], wb[5], 1 + wb[5], 1 + w[5], wb[5]]/8 + ts[w[5], wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[w[5], wb[5], 1 + wb[5], wb[5], w[5]])/32 - ts[w[5], wb[5], 1 + wb[5], wb[5], 1 + w[5]]/8 + (5*ts[w[5], wb[5], 1 + wb[5], wb[5], wb[5]])/16 - (3*ts[w[5], wb[5], 1 + wb[5], wb[5], 1 + wb[5]])/16 - (3*ts[w[5], wb[5], 1 + wb[5], 1 + wb[5], w[5]])/16 + ts[w[5], wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[w[5], wb[5], 1 + wb[5], 1 + wb[5], wb[5]]/16 + (3*ts[w[5], wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/8 + (3*ts[w[5], 1 + wb[5], w[5], w[5], w[5]])/16 - (3*ts[w[5], 1 + wb[5], w[5], w[5], 1 + w[5]])/8 - (9*ts[w[5], 1 + wb[5], w[5], w[5], wb[5]])/32 - (3*ts[w[5], 1 + wb[5], w[5], w[5], 1 + wb[5]])/16 - ts[w[5], 1 + wb[5], w[5], 1 + w[5], w[5]]/8 + ts[w[5], 1 + wb[5], w[5], 1 + w[5], 1 + w[5]]/2 - ts[w[5], 1 + wb[5], w[5], 1 + w[5], wb[5]]/8 + ts[w[5], 1 + wb[5], w[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[w[5], 1 + wb[5], w[5], wb[5], w[5]])/32 - ts[w[5], 1 + wb[5], w[5], wb[5], 1 + w[5]]/8 + (5*ts[w[5], 1 + wb[5], w[5], wb[5], wb[5]])/16 - (3*ts[w[5], 1 + wb[5], w[5], wb[5], 1 + wb[5]])/16 - (3*ts[w[5], 1 + wb[5], w[5], 1 + wb[5], w[5]])/16 + ts[w[5], 1 + wb[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[w[5], 1 + wb[5], w[5], 1 + wb[5], wb[5]]/16 + (3*ts[w[5], 1 + wb[5], w[5], 1 + wb[5], 1 + wb[5]])/8 - (3*ts[w[5], 1 + wb[5], 1 + w[5], w[5], w[5]])/16 + ts[w[5], 1 + wb[5], 1 + w[5], w[5], 1 + w[5]]/2 + ts[w[5], 1 + wb[5], 1 + w[5], w[5], wb[5]]/8 + ts[w[5], 1 + wb[5], 1 + w[5], w[5], 1 + wb[5]]/4 + ts[w[5], 1 + wb[5], 1 + w[5], 1 + w[5], w[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + ts[w[5], 1 + wb[5], 1 + w[5], 1 + w[5], wb[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[w[5], 1 + wb[5], 1 + w[5], wb[5], w[5]]/8 + ts[w[5], 1 + wb[5], 1 + w[5], wb[5], 1 + w[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + w[5], wb[5], wb[5]])/16 + ts[w[5], 1 + wb[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[w[5], 1 + wb[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[w[5], 1 + wb[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 - (9*ts[w[5], 1 + wb[5], wb[5], w[5], w[5]])/32 - ts[w[5], 1 + wb[5], wb[5], w[5], 1 + w[5]]/8 + (5*ts[w[5], 1 + wb[5], wb[5], w[5], wb[5]])/16 - (3*ts[w[5], 1 + wb[5], wb[5], w[5], 1 + wb[5]])/16 + ts[w[5], 1 + wb[5], wb[5], 1 + w[5], w[5]]/8 + ts[w[5], 1 + wb[5], wb[5], 1 + w[5], 1 + w[5]]/4 - (3*ts[w[5], 1 + wb[5], wb[5], 1 + w[5], wb[5]])/16 + ts[w[5], 1 + wb[5], wb[5], 1 + w[5], 1 + wb[5]]/2 + (5*ts[w[5], 1 + wb[5], wb[5], wb[5], w[5]])/16 - (3*ts[w[5], 1 + wb[5], wb[5], wb[5], 1 + w[5]])/16 - (9*ts[w[5], 1 + wb[5], wb[5], wb[5], wb[5]])/32 - ts[w[5], 1 + wb[5], wb[5], wb[5], 1 + wb[5]]/8 - (3*ts[w[5], 1 + wb[5], wb[5], 1 + wb[5], w[5]])/16 + ts[w[5], 1 + wb[5], wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[w[5], 1 + wb[5], wb[5], 1 + wb[5], wb[5]]/8 + ts[w[5], 1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + wb[5], w[5], w[5]])/16 + ts[w[5], 1 + wb[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[w[5], 1 + wb[5], 1 + wb[5], w[5], wb[5]]/16 + (3*ts[w[5], 1 + wb[5], 1 + wb[5], w[5], 1 + wb[5]])/8 + ts[w[5], 1 + wb[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[w[5], 1 + wb[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[w[5], 1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[w[5], 1 + wb[5], 1 + wb[5], wb[5], w[5]]/16 + ts[w[5], 1 + wb[5], 1 + wb[5], wb[5], 1 + w[5]]/4 + ts[w[5], 1 + wb[5], 1 + wb[5], wb[5], wb[5]]/16 + ts[w[5], 1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5]]/4 + (3*ts[w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], w[5]])/8 - (3*ts[w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + w[5], w[5], w[5], w[5], w[5]])/16 - (3*ts[1 + w[5], w[5], w[5], w[5], 1 + w[5]])/8 - (9*ts[1 + w[5], w[5], w[5], w[5], wb[5]])/32 - (3*ts[1 + w[5], w[5], w[5], w[5], 1 + wb[5]])/16 - ts[1 + w[5], w[5], w[5], 1 + w[5], w[5]]/8 + ts[1 + w[5], w[5], w[5], 1 + w[5], 1 + w[5]]/2 - ts[1 + w[5], w[5], w[5], 1 + w[5], wb[5]]/8 + ts[1 + w[5], w[5], w[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[1 + w[5], w[5], w[5], wb[5], w[5]])/32 - ts[1 + w[5], w[5], w[5], wb[5], 1 + w[5]]/8 + (5*ts[1 + w[5], w[5], w[5], wb[5], wb[5]])/16 - (3*ts[1 + w[5], w[5], w[5], wb[5], 1 + wb[5]])/16 - (3*ts[1 + w[5], w[5], w[5], 1 + wb[5], w[5]])/16 + ts[1 + w[5], w[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[1 + w[5], w[5], w[5], 1 + wb[5], wb[5]]/16 + (3*ts[1 + w[5], w[5], w[5], 1 + wb[5], 1 + wb[5]])/8 - (3*ts[1 + w[5], w[5], 1 + w[5], w[5], w[5]])/16 + ts[1 + w[5], w[5], 1 + w[5], w[5], 1 + w[5]]/2 + ts[1 + w[5], w[5], 1 + w[5], w[5], wb[5]]/8 + ts[1 + w[5], w[5], 1 + w[5], w[5], 1 + wb[5]]/4 + ts[1 + w[5], w[5], 1 + w[5], 1 + w[5], w[5]]/4 - (3*ts[1 + w[5], w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + w[5], w[5], 1 + w[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + w[5], w[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], w[5], 1 + w[5], wb[5], w[5]]/8 + ts[1 + w[5], w[5], 1 + w[5], wb[5], 1 + w[5]]/4 - (3*ts[1 + w[5], w[5], 1 + w[5], wb[5], wb[5]])/16 + ts[1 + w[5], w[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[1 + w[5], w[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + w[5], w[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + w[5], w[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + w[5], w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 - (9*ts[1 + w[5], w[5], wb[5], w[5], w[5]])/32 - ts[1 + w[5], w[5], wb[5], w[5], 1 + w[5]]/8 + (5*ts[1 + w[5], w[5], wb[5], w[5], wb[5]])/16 - (3*ts[1 + w[5], w[5], wb[5], w[5], 1 + wb[5]])/16 + ts[1 + w[5], w[5], wb[5], 1 + w[5], w[5]]/8 + ts[1 + w[5], w[5], wb[5], 1 + w[5], 1 + w[5]]/4 - (3*ts[1 + w[5], w[5], wb[5], 1 + w[5], wb[5]])/16 + ts[1 + w[5], w[5], wb[5], 1 + w[5], 1 + wb[5]]/2 + (5*ts[1 + w[5], w[5], wb[5], wb[5], w[5]])/16 - (3*ts[1 + w[5], w[5], wb[5], wb[5], 1 + w[5]])/16 - (9*ts[1 + w[5], w[5], wb[5], wb[5], wb[5]])/32 - ts[1 + w[5], w[5], wb[5], wb[5], 1 + wb[5]]/8 - (3*ts[1 + w[5], w[5], wb[5], 1 + wb[5], w[5]])/16 + ts[1 + w[5], w[5], wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[1 + w[5], w[5], wb[5], 1 + wb[5], wb[5]]/8 + ts[1 + w[5], w[5], wb[5], 1 + wb[5], 1 + wb[5]]/4 - (3*ts[1 + w[5], w[5], 1 + wb[5], w[5], w[5]])/16 + ts[1 + w[5], w[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[1 + w[5], w[5], 1 + wb[5], w[5], wb[5]]/16 + (3*ts[1 + w[5], w[5], 1 + wb[5], w[5], 1 + wb[5]])/8 + ts[1 + w[5], w[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[1 + w[5], w[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + w[5], w[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + w[5], w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], w[5], 1 + wb[5], wb[5], w[5]]/16 + ts[1 + w[5], w[5], 1 + wb[5], wb[5], 1 + w[5]]/4 + ts[1 + w[5], w[5], 1 + wb[5], wb[5], wb[5]]/16 + ts[1 + w[5], w[5], 1 + wb[5], wb[5], 1 + wb[5]]/4 + (3*ts[1 + w[5], w[5], 1 + wb[5], 1 + wb[5], w[5]])/8 - (3*ts[1 + w[5], w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[1 + w[5], w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + w[5], w[5], w[5], w[5]])/16 + ts[1 + w[5], 1 + w[5], w[5], w[5], 1 + w[5]]/2 + ts[1 + w[5], 1 + w[5], w[5], w[5], wb[5]]/16 + (3*ts[1 + w[5], 1 + w[5], w[5], w[5], 1 + wb[5]])/8 + ts[1 + w[5], 1 + w[5], w[5], 1 + w[5], w[5]]/4 - (3*ts[1 + w[5], 1 + w[5], w[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + w[5], 1 + w[5], w[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + w[5], 1 + w[5], w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], 1 + w[5], w[5], wb[5], w[5]]/16 + ts[1 + w[5], 1 + w[5], w[5], wb[5], 1 + w[5]]/4 + ts[1 + w[5], 1 + w[5], w[5], wb[5], wb[5]]/16 + ts[1 + w[5], 1 + w[5], w[5], wb[5], 1 + wb[5]]/4 + (3*ts[1 + w[5], 1 + w[5], w[5], 1 + wb[5], w[5]])/8 - (3*ts[1 + w[5], 1 + w[5], w[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[1 + w[5], 1 + w[5], w[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + w[5], w[5], w[5]])/8 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], w[5], 1 + w[5]])/4 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5], w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + w[5], wb[5], wb[5]])/8 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/2 + ts[1 + w[5], 1 + w[5], wb[5], w[5], w[5]]/16 + ts[1 + w[5], 1 + w[5], wb[5], w[5], 1 + w[5]]/4 + ts[1 + w[5], 1 + w[5], wb[5], w[5], wb[5]]/16 + ts[1 + w[5], 1 + w[5], wb[5], w[5], 1 + wb[5]]/4 - (3*ts[1 + w[5], 1 + w[5], wb[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], wb[5], 1 + w[5], wb[5]])/8 - (3*ts[1 + w[5], 1 + w[5], wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], 1 + w[5], wb[5], wb[5], w[5]]/16 + (3*ts[1 + w[5], 1 + w[5], wb[5], wb[5], 1 + w[5]])/8 - (3*ts[1 + w[5], 1 + w[5], wb[5], wb[5], wb[5]])/16 + ts[1 + w[5], 1 + w[5], wb[5], wb[5], 1 + wb[5]]/2 + ts[1 + w[5], 1 + w[5], wb[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + w[5], 1 + w[5], wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + w[5], 1 + w[5], wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + w[5], 1 + w[5], wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], w[5], w[5]])/8 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], w[5], 1 + w[5]])/4 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5], w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], wb[5], wb[5]])/8 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/2 - (9*ts[1 + w[5], wb[5], w[5], w[5], w[5]])/32 - ts[1 + w[5], wb[5], w[5], w[5], 1 + w[5]]/8 + (5*ts[1 + w[5], wb[5], w[5], w[5], wb[5]])/16 - (3*ts[1 + w[5], wb[5], w[5], w[5], 1 + wb[5]])/16 + ts[1 + w[5], wb[5], w[5], 1 + w[5], w[5]]/8 + ts[1 + w[5], wb[5], w[5], 1 + w[5], 1 + w[5]]/4 - (3*ts[1 + w[5], wb[5], w[5], 1 + w[5], wb[5]])/16 + ts[1 + w[5], wb[5], w[5], 1 + w[5], 1 + wb[5]]/2 + (5*ts[1 + w[5], wb[5], w[5], wb[5], w[5]])/16 - (3*ts[1 + w[5], wb[5], w[5], wb[5], 1 + w[5]])/16 - (9*ts[1 + w[5], wb[5], w[5], wb[5], wb[5]])/32 - ts[1 + w[5], wb[5], w[5], wb[5], 1 + wb[5]]/8 - (3*ts[1 + w[5], wb[5], w[5], 1 + wb[5], w[5]])/16 + ts[1 + w[5], wb[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[1 + w[5], wb[5], w[5], 1 + wb[5], wb[5]]/8 + ts[1 + w[5], wb[5], w[5], 1 + wb[5], 1 + wb[5]]/4 + ts[1 + w[5], wb[5], 1 + w[5], w[5], w[5]]/16 + ts[1 + w[5], wb[5], 1 + w[5], w[5], 1 + w[5]]/4 + ts[1 + w[5], wb[5], 1 + w[5], w[5], wb[5]]/16 + ts[1 + w[5], wb[5], 1 + w[5], w[5], 1 + wb[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[1 + w[5], wb[5], 1 + w[5], 1 + w[5], wb[5]])/8 - (3*ts[1 + w[5], wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], wb[5], 1 + w[5], wb[5], w[5]]/16 + (3*ts[1 + w[5], wb[5], 1 + w[5], wb[5], 1 + w[5]])/8 - (3*ts[1 + w[5], wb[5], 1 + w[5], wb[5], wb[5]])/16 + ts[1 + w[5], wb[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[1 + w[5], wb[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + w[5], wb[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 + (5*ts[1 + w[5], wb[5], wb[5], w[5], w[5]])/16 - (3*ts[1 + w[5], wb[5], wb[5], w[5], 1 + w[5]])/16 - (9*ts[1 + w[5], wb[5], wb[5], w[5], wb[5]])/32 - ts[1 + w[5], wb[5], wb[5], w[5], 1 + wb[5]]/8 + ts[1 + w[5], wb[5], wb[5], 1 + w[5], w[5]]/16 + (3*ts[1 + w[5], wb[5], wb[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[1 + w[5], wb[5], wb[5], 1 + w[5], wb[5]])/16 + ts[1 + w[5], wb[5], wb[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[1 + w[5], wb[5], wb[5], wb[5], w[5]])/32 - (3*ts[1 + w[5], wb[5], wb[5], wb[5], 1 + w[5]])/16 + (3*ts[1 + w[5], wb[5], wb[5], wb[5], wb[5]])/16 - (3*ts[1 + w[5], wb[5], wb[5], wb[5], 1 + wb[5]])/8 - ts[1 + w[5], wb[5], wb[5], 1 + wb[5], w[5]]/8 + ts[1 + w[5], wb[5], wb[5], 1 + wb[5], 1 + w[5]]/2 - ts[1 + w[5], wb[5], wb[5], 1 + wb[5], wb[5]]/8 + ts[1 + w[5], wb[5], wb[5], 1 + wb[5], 1 + wb[5]]/2 - (3*ts[1 + w[5], wb[5], 1 + wb[5], w[5], w[5]])/16 + ts[1 + w[5], wb[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[1 + w[5], wb[5], 1 + wb[5], w[5], wb[5]]/8 + ts[1 + w[5], wb[5], 1 + wb[5], w[5], 1 + wb[5]]/4 + ts[1 + w[5], wb[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + w[5], wb[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], wb[5], 1 + wb[5], wb[5], w[5]]/8 + ts[1 + w[5], wb[5], 1 + wb[5], wb[5], 1 + w[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + wb[5], wb[5], wb[5]])/16 + ts[1 + w[5], wb[5], 1 + wb[5], wb[5], 1 + wb[5]]/2 + ts[1 + w[5], wb[5], 1 + wb[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + w[5], wb[5], 1 + wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + w[5], wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], w[5], w[5], w[5]])/16 + ts[1 + w[5], 1 + wb[5], w[5], w[5], 1 + w[5]]/2 + ts[1 + w[5], 1 + wb[5], w[5], w[5], wb[5]]/16 + (3*ts[1 + w[5], 1 + wb[5], w[5], w[5], 1 + wb[5]])/8 + ts[1 + w[5], 1 + wb[5], w[5], 1 + w[5], w[5]]/4 - (3*ts[1 + w[5], 1 + wb[5], w[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + w[5], 1 + wb[5], w[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + w[5], 1 + wb[5], w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], 1 + wb[5], w[5], wb[5], w[5]]/16 + ts[1 + w[5], 1 + wb[5], w[5], wb[5], 1 + w[5]]/4 + ts[1 + w[5], 1 + wb[5], w[5], wb[5], wb[5]]/16 + ts[1 + w[5], 1 + wb[5], w[5], wb[5], 1 + wb[5]]/4 + (3*ts[1 + w[5], 1 + wb[5], w[5], 1 + wb[5], w[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], w[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], w[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], w[5], w[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], w[5], 1 + w[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5], w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], wb[5], wb[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/2 + ts[1 + w[5], 1 + wb[5], wb[5], w[5], w[5]]/16 + ts[1 + w[5], 1 + wb[5], wb[5], w[5], 1 + w[5]]/4 + ts[1 + w[5], 1 + wb[5], wb[5], w[5], wb[5]]/16 + ts[1 + w[5], 1 + wb[5], wb[5], w[5], 1 + wb[5]]/4 - (3*ts[1 + w[5], 1 + wb[5], wb[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], wb[5], 1 + w[5], wb[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + w[5], 1 + wb[5], wb[5], wb[5], w[5]]/16 + (3*ts[1 + w[5], 1 + wb[5], wb[5], wb[5], 1 + w[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], wb[5], wb[5], wb[5]])/16 + ts[1 + w[5], 1 + wb[5], wb[5], wb[5], 1 + wb[5]]/2 + ts[1 + w[5], 1 + wb[5], wb[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + w[5], 1 + wb[5], wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + w[5], 1 + wb[5], wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + w[5], 1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], w[5], w[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], w[5], 1 + w[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5], w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], wb[5], wb[5]])/8 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/2 + (3*ts[wb[5], w[5], w[5], w[5], 1 + w[5]])/16 + (3*ts[wb[5], w[5], w[5], w[5], 1 + wb[5]])/16 - (9*ts[wb[5], w[5], w[5], 1 + w[5], w[5]])/32 - (3*ts[wb[5], w[5], w[5], 1 + w[5], 1 + w[5]])/16 + (3*ts[wb[5], w[5], w[5], 1 + w[5], wb[5]])/16 - (3*ts[wb[5], w[5], w[5], 1 + w[5], 1 + wb[5]])/8 + (3*ts[wb[5], w[5], w[5], wb[5], 1 + w[5]])/16 + (3*ts[wb[5], w[5], w[5], wb[5], 1 + wb[5]])/16 + (3*ts[wb[5], w[5], w[5], 1 + wb[5], w[5]])/16 - (3*ts[wb[5], w[5], w[5], 1 + wb[5], 1 + w[5]])/8 - (9*ts[wb[5], w[5], w[5], 1 + wb[5], wb[5]])/32 - (3*ts[wb[5], w[5], w[5], 1 + wb[5], 1 + wb[5]])/16 + (5*ts[wb[5], w[5], 1 + w[5], w[5], w[5]])/16 - (3*ts[wb[5], w[5], 1 + w[5], w[5], 1 + w[5]])/16 - (9*ts[wb[5], w[5], 1 + w[5], w[5], wb[5]])/32 - ts[wb[5], w[5], 1 + w[5], w[5], 1 + wb[5]]/8 + ts[wb[5], w[5], 1 + w[5], 1 + w[5], w[5]]/16 + (3*ts[wb[5], w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[wb[5], w[5], 1 + w[5], 1 + w[5], wb[5]])/16 + ts[wb[5], w[5], 1 + w[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[wb[5], w[5], 1 + w[5], wb[5], w[5]])/32 - (3*ts[wb[5], w[5], 1 + w[5], wb[5], 1 + w[5]])/16 + (3*ts[wb[5], w[5], 1 + w[5], wb[5], wb[5]])/16 - (3*ts[wb[5], w[5], 1 + w[5], wb[5], 1 + wb[5]])/8 - ts[wb[5], w[5], 1 + w[5], 1 + wb[5], w[5]]/8 + ts[wb[5], w[5], 1 + w[5], 1 + wb[5], 1 + w[5]]/2 - ts[wb[5], w[5], 1 + w[5], 1 + wb[5], wb[5]]/8 + ts[wb[5], w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]]/2 + (3*ts[wb[5], w[5], wb[5], w[5], 1 + w[5]])/16 + (3*ts[wb[5], w[5], wb[5], w[5], 1 + wb[5]])/16 - (9*ts[wb[5], w[5], wb[5], 1 + w[5], w[5]])/32 - (3*ts[wb[5], w[5], wb[5], 1 + w[5], 1 + w[5]])/16 + (3*ts[wb[5], w[5], wb[5], 1 + w[5], wb[5]])/16 - (3*ts[wb[5], w[5], wb[5], 1 + w[5], 1 + wb[5]])/8 + (3*ts[wb[5], w[5], wb[5], wb[5], 1 + w[5]])/16 + (3*ts[wb[5], w[5], wb[5], wb[5], 1 + wb[5]])/16 + (3*ts[wb[5], w[5], wb[5], 1 + wb[5], w[5]])/16 - (3*ts[wb[5], w[5], wb[5], 1 + wb[5], 1 + w[5]])/8 - (9*ts[wb[5], w[5], wb[5], 1 + wb[5], wb[5]])/32 - (3*ts[wb[5], w[5], wb[5], 1 + wb[5], 1 + wb[5]])/16 + (3*ts[wb[5], w[5], 1 + wb[5], w[5], w[5]])/16 - (3*ts[wb[5], w[5], 1 + wb[5], w[5], 1 + w[5]])/8 - (9*ts[wb[5], w[5], 1 + wb[5], w[5], wb[5]])/32 - (3*ts[wb[5], w[5], 1 + wb[5], w[5], 1 + wb[5]])/16 - ts[wb[5], w[5], 1 + wb[5], 1 + w[5], w[5]]/8 + ts[wb[5], w[5], 1 + wb[5], 1 + w[5], 1 + w[5]]/2 - ts[wb[5], w[5], 1 + wb[5], 1 + w[5], wb[5]]/8 + ts[wb[5], w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[wb[5], w[5], 1 + wb[5], wb[5], w[5]])/32 - ts[wb[5], w[5], 1 + wb[5], wb[5], 1 + w[5]]/8 + (5*ts[wb[5], w[5], 1 + wb[5], wb[5], wb[5]])/16 - (3*ts[wb[5], w[5], 1 + wb[5], wb[5], 1 + wb[5]])/16 - (3*ts[wb[5], w[5], 1 + wb[5], 1 + wb[5], w[5]])/16 + ts[wb[5], w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[wb[5], w[5], 1 + wb[5], 1 + wb[5], wb[5]]/16 + (3*ts[wb[5], w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/8 - (9*ts[wb[5], 1 + w[5], w[5], w[5], w[5]])/32 - ts[wb[5], 1 + w[5], w[5], w[5], 1 + w[5]]/8 + (5*ts[wb[5], 1 + w[5], w[5], w[5], wb[5]])/16 - (3*ts[wb[5], 1 + w[5], w[5], w[5], 1 + wb[5]])/16 + ts[wb[5], 1 + w[5], w[5], 1 + w[5], w[5]]/8 + ts[wb[5], 1 + w[5], w[5], 1 + w[5], 1 + w[5]]/4 - (3*ts[wb[5], 1 + w[5], w[5], 1 + w[5], wb[5]])/16 + ts[wb[5], 1 + w[5], w[5], 1 + w[5], 1 + wb[5]]/2 + (5*ts[wb[5], 1 + w[5], w[5], wb[5], w[5]])/16 - (3*ts[wb[5], 1 + w[5], w[5], wb[5], 1 + w[5]])/16 - (9*ts[wb[5], 1 + w[5], w[5], wb[5], wb[5]])/32 - ts[wb[5], 1 + w[5], w[5], wb[5], 1 + wb[5]]/8 - (3*ts[wb[5], 1 + w[5], w[5], 1 + wb[5], w[5]])/16 + ts[wb[5], 1 + w[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[wb[5], 1 + w[5], w[5], 1 + wb[5], wb[5]]/8 + ts[wb[5], 1 + w[5], w[5], 1 + wb[5], 1 + wb[5]]/4 + ts[wb[5], 1 + w[5], 1 + w[5], w[5], w[5]]/16 + ts[wb[5], 1 + w[5], 1 + w[5], w[5], 1 + w[5]]/4 + ts[wb[5], 1 + w[5], 1 + w[5], w[5], wb[5]]/16 + ts[wb[5], 1 + w[5], 1 + w[5], w[5], 1 + wb[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[wb[5], 1 + w[5], 1 + w[5], 1 + w[5], wb[5]])/8 - (3*ts[wb[5], 1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[wb[5], 1 + w[5], 1 + w[5], wb[5], w[5]]/16 + (3*ts[wb[5], 1 + w[5], 1 + w[5], wb[5], 1 + w[5]])/8 - (3*ts[wb[5], 1 + w[5], 1 + w[5], wb[5], wb[5]])/16 + ts[wb[5], 1 + w[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[wb[5], 1 + w[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[wb[5], 1 + w[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 + (5*ts[wb[5], 1 + w[5], wb[5], w[5], w[5]])/16 - (3*ts[wb[5], 1 + w[5], wb[5], w[5], 1 + w[5]])/16 - (9*ts[wb[5], 1 + w[5], wb[5], w[5], wb[5]])/32 - ts[wb[5], 1 + w[5], wb[5], w[5], 1 + wb[5]]/8 + ts[wb[5], 1 + w[5], wb[5], 1 + w[5], w[5]]/16 + (3*ts[wb[5], 1 + w[5], wb[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[wb[5], 1 + w[5], wb[5], 1 + w[5], wb[5]])/16 + ts[wb[5], 1 + w[5], wb[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[wb[5], 1 + w[5], wb[5], wb[5], w[5]])/32 - (3*ts[wb[5], 1 + w[5], wb[5], wb[5], 1 + w[5]])/16 + (3*ts[wb[5], 1 + w[5], wb[5], wb[5], wb[5]])/16 - (3*ts[wb[5], 1 + w[5], wb[5], wb[5], 1 + wb[5]])/8 - ts[wb[5], 1 + w[5], wb[5], 1 + wb[5], w[5]]/8 + ts[wb[5], 1 + w[5], wb[5], 1 + wb[5], 1 + w[5]]/2 - ts[wb[5], 1 + w[5], wb[5], 1 + wb[5], wb[5]]/8 + ts[wb[5], 1 + w[5], wb[5], 1 + wb[5], 1 + wb[5]]/2 - (3*ts[wb[5], 1 + w[5], 1 + wb[5], w[5], w[5]])/16 + ts[wb[5], 1 + w[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[wb[5], 1 + w[5], 1 + wb[5], w[5], wb[5]]/8 + ts[wb[5], 1 + w[5], 1 + wb[5], w[5], 1 + wb[5]]/4 + ts[wb[5], 1 + w[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[wb[5], 1 + w[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[wb[5], 1 + w[5], 1 + wb[5], wb[5], w[5]]/8 + ts[wb[5], 1 + w[5], 1 + wb[5], wb[5], 1 + w[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + wb[5], wb[5], wb[5]])/16 + ts[wb[5], 1 + w[5], 1 + wb[5], wb[5], 1 + wb[5]]/2 + ts[wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5], w[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[wb[5], wb[5], w[5], w[5], 1 + w[5]])/16 + (3*ts[wb[5], wb[5], w[5], w[5], 1 + wb[5]])/16 - (9*ts[wb[5], wb[5], w[5], 1 + w[5], w[5]])/32 - (3*ts[wb[5], wb[5], w[5], 1 + w[5], 1 + w[5]])/16 + (3*ts[wb[5], wb[5], w[5], 1 + w[5], wb[5]])/16 - (3*ts[wb[5], wb[5], w[5], 1 + w[5], 1 + wb[5]])/8 + (3*ts[wb[5], wb[5], w[5], wb[5], 1 + w[5]])/16 + (3*ts[wb[5], wb[5], w[5], wb[5], 1 + wb[5]])/16 + (3*ts[wb[5], wb[5], w[5], 1 + wb[5], w[5]])/16 - (3*ts[wb[5], wb[5], w[5], 1 + wb[5], 1 + w[5]])/8 - (9*ts[wb[5], wb[5], w[5], 1 + wb[5], wb[5]])/32 - (3*ts[wb[5], wb[5], w[5], 1 + wb[5], 1 + wb[5]])/16 + (5*ts[wb[5], wb[5], 1 + w[5], w[5], w[5]])/16 - (3*ts[wb[5], wb[5], 1 + w[5], w[5], 1 + w[5]])/16 - (9*ts[wb[5], wb[5], 1 + w[5], w[5], wb[5]])/32 - ts[wb[5], wb[5], 1 + w[5], w[5], 1 + wb[5]]/8 + ts[wb[5], wb[5], 1 + w[5], 1 + w[5], w[5]]/16 + (3*ts[wb[5], wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[wb[5], wb[5], 1 + w[5], 1 + w[5], wb[5]])/16 + ts[wb[5], wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[wb[5], wb[5], 1 + w[5], wb[5], w[5]])/32 - (3*ts[wb[5], wb[5], 1 + w[5], wb[5], 1 + w[5]])/16 + (3*ts[wb[5], wb[5], 1 + w[5], wb[5], wb[5]])/16 - (3*ts[wb[5], wb[5], 1 + w[5], wb[5], 1 + wb[5]])/8 - ts[wb[5], wb[5], 1 + w[5], 1 + wb[5], w[5]]/8 + ts[wb[5], wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]]/2 - ts[wb[5], wb[5], 1 + w[5], 1 + wb[5], wb[5]]/8 + ts[wb[5], wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]]/2 + (3*ts[wb[5], wb[5], wb[5], w[5], 1 + w[5]])/16 + (3*ts[wb[5], wb[5], wb[5], w[5], 1 + wb[5]])/16 - (9*ts[wb[5], wb[5], wb[5], 1 + w[5], w[5]])/32 - (3*ts[wb[5], wb[5], wb[5], 1 + w[5], 1 + w[5]])/16 + (3*ts[wb[5], wb[5], wb[5], 1 + w[5], wb[5]])/16 - (3*ts[wb[5], wb[5], wb[5], 1 + w[5], 1 + wb[5]])/8 + (3*ts[wb[5], wb[5], wb[5], wb[5], 1 + w[5]])/16 + (3*ts[wb[5], wb[5], wb[5], wb[5], 1 + wb[5]])/16 + (3*ts[wb[5], wb[5], wb[5], 1 + wb[5], w[5]])/16 - (3*ts[wb[5], wb[5], wb[5], 1 + wb[5], 1 + w[5]])/8 - (9*ts[wb[5], wb[5], wb[5], 1 + wb[5], wb[5]])/32 - (3*ts[wb[5], wb[5], wb[5], 1 + wb[5], 1 + wb[5]])/16 + (3*ts[wb[5], wb[5], 1 + wb[5], w[5], w[5]])/16 - (3*ts[wb[5], wb[5], 1 + wb[5], w[5], 1 + w[5]])/8 - (9*ts[wb[5], wb[5], 1 + wb[5], w[5], wb[5]])/32 - (3*ts[wb[5], wb[5], 1 + wb[5], w[5], 1 + wb[5]])/16 - ts[wb[5], wb[5], 1 + wb[5], 1 + w[5], w[5]]/8 + ts[wb[5], wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]]/2 - ts[wb[5], wb[5], 1 + wb[5], 1 + w[5], wb[5]]/8 + ts[wb[5], wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[wb[5], wb[5], 1 + wb[5], wb[5], w[5]])/32 - ts[wb[5], wb[5], 1 + wb[5], wb[5], 1 + w[5]]/8 + (5*ts[wb[5], wb[5], 1 + wb[5], wb[5], wb[5]])/16 - (3*ts[wb[5], wb[5], 1 + wb[5], wb[5], 1 + wb[5]])/16 - (3*ts[wb[5], wb[5], 1 + wb[5], 1 + wb[5], w[5]])/16 + ts[wb[5], wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[wb[5], wb[5], 1 + wb[5], 1 + wb[5], wb[5]]/16 + (3*ts[wb[5], wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/8 + (3*ts[wb[5], 1 + wb[5], w[5], w[5], w[5]])/16 - (3*ts[wb[5], 1 + wb[5], w[5], w[5], 1 + w[5]])/8 - (9*ts[wb[5], 1 + wb[5], w[5], w[5], wb[5]])/32 - (3*ts[wb[5], 1 + wb[5], w[5], w[5], 1 + wb[5]])/16 - ts[wb[5], 1 + wb[5], w[5], 1 + w[5], w[5]]/8 + ts[wb[5], 1 + wb[5], w[5], 1 + w[5], 1 + w[5]]/2 - ts[wb[5], 1 + wb[5], w[5], 1 + w[5], wb[5]]/8 + ts[wb[5], 1 + wb[5], w[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[wb[5], 1 + wb[5], w[5], wb[5], w[5]])/32 - ts[wb[5], 1 + wb[5], w[5], wb[5], 1 + w[5]]/8 + (5*ts[wb[5], 1 + wb[5], w[5], wb[5], wb[5]])/16 - (3*ts[wb[5], 1 + wb[5], w[5], wb[5], 1 + wb[5]])/16 - (3*ts[wb[5], 1 + wb[5], w[5], 1 + wb[5], w[5]])/16 + ts[wb[5], 1 + wb[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[wb[5], 1 + wb[5], w[5], 1 + wb[5], wb[5]]/16 + (3*ts[wb[5], 1 + wb[5], w[5], 1 + wb[5], 1 + wb[5]])/8 - (3*ts[wb[5], 1 + wb[5], 1 + w[5], w[5], w[5]])/16 + ts[wb[5], 1 + wb[5], 1 + w[5], w[5], 1 + w[5]]/2 + ts[wb[5], 1 + wb[5], 1 + w[5], w[5], wb[5]]/8 + ts[wb[5], 1 + wb[5], 1 + w[5], w[5], 1 + wb[5]]/4 + ts[wb[5], 1 + wb[5], 1 + w[5], 1 + w[5], w[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + ts[wb[5], 1 + wb[5], 1 + w[5], 1 + w[5], wb[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[wb[5], 1 + wb[5], 1 + w[5], wb[5], w[5]]/8 + ts[wb[5], 1 + wb[5], 1 + w[5], wb[5], 1 + w[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + w[5], wb[5], wb[5]])/16 + ts[wb[5], 1 + wb[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 - (9*ts[wb[5], 1 + wb[5], wb[5], w[5], w[5]])/32 - ts[wb[5], 1 + wb[5], wb[5], w[5], 1 + w[5]]/8 + (5*ts[wb[5], 1 + wb[5], wb[5], w[5], wb[5]])/16 - (3*ts[wb[5], 1 + wb[5], wb[5], w[5], 1 + wb[5]])/16 + ts[wb[5], 1 + wb[5], wb[5], 1 + w[5], w[5]]/8 + ts[wb[5], 1 + wb[5], wb[5], 1 + w[5], 1 + w[5]]/4 - (3*ts[wb[5], 1 + wb[5], wb[5], 1 + w[5], wb[5]])/16 + ts[wb[5], 1 + wb[5], wb[5], 1 + w[5], 1 + wb[5]]/2 + (5*ts[wb[5], 1 + wb[5], wb[5], wb[5], w[5]])/16 - (3*ts[wb[5], 1 + wb[5], wb[5], wb[5], 1 + w[5]])/16 - (9*ts[wb[5], 1 + wb[5], wb[5], wb[5], wb[5]])/32 - ts[wb[5], 1 + wb[5], wb[5], wb[5], 1 + wb[5]]/8 - (3*ts[wb[5], 1 + wb[5], wb[5], 1 + wb[5], w[5]])/16 + ts[wb[5], 1 + wb[5], wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[wb[5], 1 + wb[5], wb[5], 1 + wb[5], wb[5]]/8 + ts[wb[5], 1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + wb[5], w[5], w[5]])/16 + ts[wb[5], 1 + wb[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[wb[5], 1 + wb[5], 1 + wb[5], w[5], wb[5]]/16 + (3*ts[wb[5], 1 + wb[5], 1 + wb[5], w[5], 1 + wb[5]])/8 + ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[wb[5], 1 + wb[5], 1 + wb[5], wb[5], w[5]]/16 + ts[wb[5], 1 + wb[5], 1 + wb[5], wb[5], 1 + w[5]]/4 + ts[wb[5], 1 + wb[5], 1 + wb[5], wb[5], wb[5]]/16 + ts[wb[5], 1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5]]/4 + (3*ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], w[5]])/8 - (3*ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + wb[5], w[5], w[5], w[5], w[5]])/16 - (3*ts[1 + wb[5], w[5], w[5], w[5], 1 + w[5]])/8 - (9*ts[1 + wb[5], w[5], w[5], w[5], wb[5]])/32 - (3*ts[1 + wb[5], w[5], w[5], w[5], 1 + wb[5]])/16 - ts[1 + wb[5], w[5], w[5], 1 + w[5], w[5]]/8 + ts[1 + wb[5], w[5], w[5], 1 + w[5], 1 + w[5]]/2 - ts[1 + wb[5], w[5], w[5], 1 + w[5], wb[5]]/8 + ts[1 + wb[5], w[5], w[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[1 + wb[5], w[5], w[5], wb[5], w[5]])/32 - ts[1 + wb[5], w[5], w[5], wb[5], 1 + w[5]]/8 + (5*ts[1 + wb[5], w[5], w[5], wb[5], wb[5]])/16 - (3*ts[1 + wb[5], w[5], w[5], wb[5], 1 + wb[5]])/16 - (3*ts[1 + wb[5], w[5], w[5], 1 + wb[5], w[5]])/16 + ts[1 + wb[5], w[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[1 + wb[5], w[5], w[5], 1 + wb[5], wb[5]]/16 + (3*ts[1 + wb[5], w[5], w[5], 1 + wb[5], 1 + wb[5]])/8 - (3*ts[1 + wb[5], w[5], 1 + w[5], w[5], w[5]])/16 + ts[1 + wb[5], w[5], 1 + w[5], w[5], 1 + w[5]]/2 + ts[1 + wb[5], w[5], 1 + w[5], w[5], wb[5]]/8 + ts[1 + wb[5], w[5], 1 + w[5], w[5], 1 + wb[5]]/4 + ts[1 + wb[5], w[5], 1 + w[5], 1 + w[5], w[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + wb[5], w[5], 1 + w[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], w[5], 1 + w[5], wb[5], w[5]]/8 + ts[1 + wb[5], w[5], 1 + w[5], wb[5], 1 + w[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + w[5], wb[5], wb[5]])/16 + ts[1 + wb[5], w[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[1 + wb[5], w[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + wb[5], w[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 - (9*ts[1 + wb[5], w[5], wb[5], w[5], w[5]])/32 - ts[1 + wb[5], w[5], wb[5], w[5], 1 + w[5]]/8 + (5*ts[1 + wb[5], w[5], wb[5], w[5], wb[5]])/16 - (3*ts[1 + wb[5], w[5], wb[5], w[5], 1 + wb[5]])/16 + ts[1 + wb[5], w[5], wb[5], 1 + w[5], w[5]]/8 + ts[1 + wb[5], w[5], wb[5], 1 + w[5], 1 + w[5]]/4 - (3*ts[1 + wb[5], w[5], wb[5], 1 + w[5], wb[5]])/16 + ts[1 + wb[5], w[5], wb[5], 1 + w[5], 1 + wb[5]]/2 + (5*ts[1 + wb[5], w[5], wb[5], wb[5], w[5]])/16 - (3*ts[1 + wb[5], w[5], wb[5], wb[5], 1 + w[5]])/16 - (9*ts[1 + wb[5], w[5], wb[5], wb[5], wb[5]])/32 - ts[1 + wb[5], w[5], wb[5], wb[5], 1 + wb[5]]/8 - (3*ts[1 + wb[5], w[5], wb[5], 1 + wb[5], w[5]])/16 + ts[1 + wb[5], w[5], wb[5], 1 + wb[5], 1 + w[5]]/2 + ts[1 + wb[5], w[5], wb[5], 1 + wb[5], wb[5]]/8 + ts[1 + wb[5], w[5], wb[5], 1 + wb[5], 1 + wb[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + wb[5], w[5], w[5]])/16 + ts[1 + wb[5], w[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[1 + wb[5], w[5], 1 + wb[5], w[5], wb[5]]/16 + (3*ts[1 + wb[5], w[5], 1 + wb[5], w[5], 1 + wb[5]])/8 + ts[1 + wb[5], w[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + wb[5], w[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + wb[5], w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], w[5], 1 + wb[5], wb[5], w[5]]/16 + ts[1 + wb[5], w[5], 1 + wb[5], wb[5], 1 + w[5]]/4 + ts[1 + wb[5], w[5], 1 + wb[5], wb[5], wb[5]]/16 + ts[1 + wb[5], w[5], 1 + wb[5], wb[5], 1 + wb[5]]/4 + (3*ts[1 + wb[5], w[5], 1 + wb[5], 1 + wb[5], w[5]])/8 - (3*ts[1 + wb[5], w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], w[5], w[5], w[5]])/16 + ts[1 + wb[5], 1 + w[5], w[5], w[5], 1 + w[5]]/2 + ts[1 + wb[5], 1 + w[5], w[5], w[5], wb[5]]/16 + (3*ts[1 + wb[5], 1 + w[5], w[5], w[5], 1 + wb[5]])/8 + ts[1 + wb[5], 1 + w[5], w[5], 1 + w[5], w[5]]/4 - (3*ts[1 + wb[5], 1 + w[5], w[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + wb[5], 1 + w[5], w[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + wb[5], 1 + w[5], w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], 1 + w[5], w[5], wb[5], w[5]]/16 + ts[1 + wb[5], 1 + w[5], w[5], wb[5], 1 + w[5]]/4 + ts[1 + wb[5], 1 + w[5], w[5], wb[5], wb[5]]/16 + ts[1 + wb[5], 1 + w[5], w[5], wb[5], 1 + wb[5]]/4 + (3*ts[1 + wb[5], 1 + w[5], w[5], 1 + wb[5], w[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], w[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], w[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], w[5], w[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], w[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], wb[5], wb[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/2 + ts[1 + wb[5], 1 + w[5], wb[5], w[5], w[5]]/16 + ts[1 + wb[5], 1 + w[5], wb[5], w[5], 1 + w[5]]/4 + ts[1 + wb[5], 1 + w[5], wb[5], w[5], wb[5]]/16 + ts[1 + wb[5], 1 + w[5], wb[5], w[5], 1 + wb[5]]/4 - (3*ts[1 + wb[5], 1 + w[5], wb[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], wb[5], 1 + w[5], wb[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], 1 + w[5], wb[5], wb[5], w[5]]/16 + (3*ts[1 + wb[5], 1 + w[5], wb[5], wb[5], 1 + w[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], wb[5], wb[5], wb[5]])/16 + ts[1 + wb[5], 1 + w[5], wb[5], wb[5], 1 + wb[5]]/2 + ts[1 + wb[5], 1 + w[5], wb[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + wb[5], 1 + w[5], wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + wb[5], 1 + w[5], wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + wb[5], 1 + w[5], wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], w[5], w[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], w[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], wb[5], wb[5]])/8 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/2 - (9*ts[1 + wb[5], wb[5], w[5], w[5], w[5]])/32 - ts[1 + wb[5], wb[5], w[5], w[5], 1 + w[5]]/8 + (5*ts[1 + wb[5], wb[5], w[5], w[5], wb[5]])/16 - (3*ts[1 + wb[5], wb[5], w[5], w[5], 1 + wb[5]])/16 + ts[1 + wb[5], wb[5], w[5], 1 + w[5], w[5]]/8 + ts[1 + wb[5], wb[5], w[5], 1 + w[5], 1 + w[5]]/4 - (3*ts[1 + wb[5], wb[5], w[5], 1 + w[5], wb[5]])/16 + ts[1 + wb[5], wb[5], w[5], 1 + w[5], 1 + wb[5]]/2 + (5*ts[1 + wb[5], wb[5], w[5], wb[5], w[5]])/16 - (3*ts[1 + wb[5], wb[5], w[5], wb[5], 1 + w[5]])/16 - (9*ts[1 + wb[5], wb[5], w[5], wb[5], wb[5]])/32 - ts[1 + wb[5], wb[5], w[5], wb[5], 1 + wb[5]]/8 - (3*ts[1 + wb[5], wb[5], w[5], 1 + wb[5], w[5]])/16 + ts[1 + wb[5], wb[5], w[5], 1 + wb[5], 1 + w[5]]/2 + ts[1 + wb[5], wb[5], w[5], 1 + wb[5], wb[5]]/8 + ts[1 + wb[5], wb[5], w[5], 1 + wb[5], 1 + wb[5]]/4 + ts[1 + wb[5], wb[5], 1 + w[5], w[5], w[5]]/16 + ts[1 + wb[5], wb[5], 1 + w[5], w[5], 1 + w[5]]/4 + ts[1 + wb[5], wb[5], 1 + w[5], w[5], wb[5]]/16 + ts[1 + wb[5], wb[5], 1 + w[5], w[5], 1 + wb[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], wb[5], 1 + w[5], 1 + w[5], wb[5]])/8 - (3*ts[1 + wb[5], wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], wb[5], 1 + w[5], wb[5], w[5]]/16 + (3*ts[1 + wb[5], wb[5], 1 + w[5], wb[5], 1 + w[5]])/8 - (3*ts[1 + wb[5], wb[5], 1 + w[5], wb[5], wb[5]])/16 + ts[1 + wb[5], wb[5], 1 + w[5], wb[5], 1 + wb[5]]/2 + ts[1 + wb[5], wb[5], 1 + w[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + wb[5], wb[5], 1 + w[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/4 + (5*ts[1 + wb[5], wb[5], wb[5], w[5], w[5]])/16 - (3*ts[1 + wb[5], wb[5], wb[5], w[5], 1 + w[5]])/16 - (9*ts[1 + wb[5], wb[5], wb[5], w[5], wb[5]])/32 - ts[1 + wb[5], wb[5], wb[5], w[5], 1 + wb[5]]/8 + ts[1 + wb[5], wb[5], wb[5], 1 + w[5], w[5]]/16 + (3*ts[1 + wb[5], wb[5], wb[5], 1 + w[5], 1 + w[5]])/8 - (3*ts[1 + wb[5], wb[5], wb[5], 1 + w[5], wb[5]])/16 + ts[1 + wb[5], wb[5], wb[5], 1 + w[5], 1 + wb[5]]/2 - (9*ts[1 + wb[5], wb[5], wb[5], wb[5], w[5]])/32 - (3*ts[1 + wb[5], wb[5], wb[5], wb[5], 1 + w[5]])/16 + (3*ts[1 + wb[5], wb[5], wb[5], wb[5], wb[5]])/16 - (3*ts[1 + wb[5], wb[5], wb[5], wb[5], 1 + wb[5]])/8 - ts[1 + wb[5], wb[5], wb[5], 1 + wb[5], w[5]]/8 + ts[1 + wb[5], wb[5], wb[5], 1 + wb[5], 1 + w[5]]/2 - ts[1 + wb[5], wb[5], wb[5], 1 + wb[5], wb[5]]/8 + ts[1 + wb[5], wb[5], wb[5], 1 + wb[5], 1 + wb[5]]/2 - (3*ts[1 + wb[5], wb[5], 1 + wb[5], w[5], w[5]])/16 + ts[1 + wb[5], wb[5], 1 + wb[5], w[5], 1 + w[5]]/2 + ts[1 + wb[5], wb[5], 1 + wb[5], w[5], wb[5]]/8 + ts[1 + wb[5], wb[5], 1 + wb[5], w[5], 1 + wb[5]]/4 + ts[1 + wb[5], wb[5], 1 + wb[5], 1 + w[5], w[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + wb[5], wb[5], 1 + wb[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], wb[5], 1 + wb[5], wb[5], w[5]]/8 + ts[1 + wb[5], wb[5], 1 + wb[5], wb[5], 1 + w[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + wb[5], wb[5], wb[5]])/16 + ts[1 + wb[5], wb[5], 1 + wb[5], wb[5], 1 + wb[5]]/2 + ts[1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], w[5], w[5], w[5]])/16 + ts[1 + wb[5], 1 + wb[5], w[5], w[5], 1 + w[5]]/2 + ts[1 + wb[5], 1 + wb[5], w[5], w[5], wb[5]]/16 + (3*ts[1 + wb[5], 1 + wb[5], w[5], w[5], 1 + wb[5]])/8 + ts[1 + wb[5], 1 + wb[5], w[5], 1 + w[5], w[5]]/4 - (3*ts[1 + wb[5], 1 + wb[5], w[5], 1 + w[5], 1 + w[5]])/4 + ts[1 + wb[5], 1 + wb[5], w[5], 1 + w[5], wb[5]]/4 - (3*ts[1 + wb[5], 1 + wb[5], w[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], 1 + wb[5], w[5], wb[5], w[5]]/16 + ts[1 + wb[5], 1 + wb[5], w[5], wb[5], 1 + w[5]]/4 + ts[1 + wb[5], 1 + wb[5], w[5], wb[5], wb[5]]/16 + ts[1 + wb[5], 1 + wb[5], w[5], wb[5], 1 + wb[5]]/4 + (3*ts[1 + wb[5], 1 + wb[5], w[5], 1 + wb[5], w[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], w[5], 1 + wb[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], w[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], w[5], w[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], w[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], wb[5], wb[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5], 1 + wb[5]])/2 + ts[1 + wb[5], 1 + wb[5], wb[5], w[5], w[5]]/16 + ts[1 + wb[5], 1 + wb[5], wb[5], w[5], 1 + w[5]]/4 + ts[1 + wb[5], 1 + wb[5], wb[5], w[5], wb[5]]/16 + ts[1 + wb[5], 1 + wb[5], wb[5], w[5], 1 + wb[5]]/4 - (3*ts[1 + wb[5], 1 + wb[5], wb[5], 1 + w[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], wb[5], 1 + w[5], wb[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], wb[5], 1 + w[5], 1 + wb[5]])/4 + ts[1 + wb[5], 1 + wb[5], wb[5], wb[5], w[5]]/16 + (3*ts[1 + wb[5], 1 + wb[5], wb[5], wb[5], 1 + w[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], wb[5], wb[5], wb[5]])/16 + ts[1 + wb[5], 1 + wb[5], wb[5], wb[5], 1 + wb[5]]/2 + ts[1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5], w[5]]/4 - (3*ts[1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5], 1 + w[5]])/4 + ts[1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5], wb[5]]/4 - (3*ts[1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5], 1 + wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], w[5], w[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], w[5], 1 + w[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], w[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5], 1 + wb[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], wb[5], 1 + w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], wb[5], wb[5]])/8 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], wb[5], 1 + wb[5]])/4 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], w[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + w[5]])/2 - (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], wb[5]])/4 + (3*ts[1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5], 1 + wb[5]])/2

==> anc/g3fcn.m <==
(*************************************************************)
(*                                                           *)
(* This is the file g3fcn.m                                  *)
(* It belongs to the paper                                   *)
(*                                                           *)
(* Title: "Systematics of the Multi-Regge Three-Loop Symbol" *)
(* Author: Till Bargheer                                     *)
(* https://arxiv.org/abs/1606.07640                          *)
(*                                                           *)
(*************************************************************)
(*                                                           *)
(* The following is the function representative for the      *)
(* building block g3, as constructed in section 7 of the     *)
(* paper.                                                    *)
(*                                                           *)
(* It consists of the following components:                  *)
(* g3GG11re : g_3^{1,1} (LLA real part)                      *)
(* g3GG11im : h_3^{1,1} (LLA imaginary part)                 *)
(* g3GG10re : g_3^{1,0} (NLLA real part)                     *)
(* g3GG10im : h_3^{1,0} (NLLA imaginary part)                *)
(* g3GG01re : g_3^{0,1} (NLLA real part)                     *)
(* g3GG01im : h_3^{0,1} (NLLA imaginary part)                *)
(* g3GG00re : g_3^{0,0} (NLLA real part)                     *)
(* g3GG00im : h_3^{0,0} (NLLA imaginary part)                *)
(*                                                           *)
(* The unfixed parameters in the real parts are named        *)
(* cr[2,.] (LLA),                                            *)
(* cr[1,.] (NLLA),                                           *)
(* cr[0,.] (NNLLA).                                          *)
(*                                                           *)
(* The full function is saved in the symbol:                 *)
(* g3GG                                                      *)
(*                                                           *)
(* The remaining symbols are:                                *)
(* GG[a1,...,an,z] : single-valued multiple polylogarithms,  *)
(*                   as defined in the paper.                *)
(* zeta[j] : Zeta values                                     *)
(*                                                           *)
(*************************************************************)

g3GG11re = (GG[0, x]^2*GG[1, y^(-1)] - 2*GG[0, x]*GG[0, y^(-1)]*
        GG[1, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)] -
       GG[1, x]^2*GG[1, y^(-1)] + GG[0, x]*GG[1, y^(-1)]^2 -
       GG[1, x]*GG[1, y^(-1)]^2 + 2*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)] +
       GG[1, x]^2*GG[x, y^(-1)] - 2*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[x, y^(-1)] - 2*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] +
       GG[1, y^(-1)]^2*GG[x, y^(-1)] - 2*GG[x, y^(-1)]*GG[0, 1, x] +
       2*GG[x, y^(-1)]*GG[0, 1, y^(-1)] + 2*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
       2*GG[0, x]*GG[1, x, y^(-1)] - 2*GG[1, x]*GG[1, x, y^(-1)] +
       2*GG[1, y^(-1)]*GG[1, x, y^(-1)] - 4*GG[0, 1, x, y^(-1)] -
       4*GG[0, x, 1, y^(-1)] - 4*GG[1, 1, x, y^(-1)])/16 +
     cr[2, 1]*GG[x, y^(-1)]*zeta[2]

g3GG11im = ci[2, 2]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)] +
     ci[2, 1]*(GG[0, x]^2 - 2*GG[0, x]*GG[1, x] + GG[1, x]^2 +
       GG[1, y^(-1)]^2) + ci[2, 3]*(GG[0, x] - GG[1, x] - GG[1, y^(-1)])*
      GG[x, y^(-1)] + ci[2, 4]*(GG[0, y^(-1)] - GG[1, x] - GG[1, y^(-1)])*
      GG[x, y^(-1)] + ci[2, 5]*GG[x, y^(-1)]^2

g3GG10re = (3*GG[0, x]^3*GG[1, y^(-1)] - 6*GG[0, x]^2*GG[0, y^(-1)]*
        GG[1, y^(-1)] + 3*GG[0, x]*GG[0, y^(-1)]^2*GG[1, y^(-1)] -
       6*GG[0, x]^2*GG[1, x]*GG[1, y^(-1)] + 18*GG[0, x]*GG[0, y^(-1)]*
        GG[1, x]*GG[1, y^(-1)] - 3*GG[0, y^(-1)]^2*GG[1, x]*GG[1, y^(-1)] +
       3*GG[0, x]*GG[1, x]^2*GG[1, y^(-1)] - 6*GG[0, y^(-1)]*GG[1, x]^2*
        GG[1, y^(-1)] + 2*GG[1, x]^3*GG[1, y^(-1)] +
       6*GG[0, x]^2*GG[1, y^(-1)]^2 - 12*GG[0, x]*GG[0, y^(-1)]*
        GG[1, y^(-1)]^2 - 9*GG[0, x]*GG[1, x]*GG[1, y^(-1)]^2 +
       12*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]^2 +
       3*GG[1, x]^2*GG[1, y^(-1)]^2 + 3*GG[0, x]*GG[1, y^(-1)]^3 -
       3*GG[1, x]*GG[1, y^(-1)]^3 - 6*GG[0, x]*GG[0, y^(-1)]*GG[1, x]*
        GG[x, y^(-1)] - 3*GG[0, x]*GG[1, x]^2*GG[x, y^(-1)] -
       6*GG[0, y^(-1)]*GG[1, x]^2*GG[x, y^(-1)] -
       2*GG[1, x]^3*GG[x, y^(-1)] - 3*GG[0, x]^2*GG[1, y^(-1)]*
        GG[x, y^(-1)] + 12*GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[x, y^(-1)] - 3*GG[0, y^(-1)]^2*GG[1, y^(-1)]*GG[x, y^(-1)] +
       6*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] -
       6*GG[0, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] - 3*GG[1, x]*GG[1, y^(-1)]^2*
        GG[x, y^(-1)] + 3*GG[1, y^(-1)]^3*GG[x, y^(-1)] +
       6*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)]^2 +
       3*GG[1, x]^2*GG[x, y^(-1)]^2 - 6*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[x, y^(-1)]^2 - 6*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]^2 +
       3*GG[1, y^(-1)]^2*GG[x, y^(-1)]^2 - 12*GG[0, x]*GG[1, y^(-1)]*
        GG[0, 1, x] - 12*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, 1, x] +
       6*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, x] + 12*GG[0, y^(-1)]*GG[x, y^(-1)]*
        GG[0, 1, x] + 12*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, x] +
       6*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, x] - 6*GG[x, y^(-1)]^2*
        GG[0, 1, x] - 6*GG[0, x]*GG[0, y^(-1)]*GG[0, 1, y^(-1)] +
       6*GG[0, y^(-1)]*GG[1, x]*GG[0, 1, y^(-1)] +
       6*GG[1, x]^2*GG[0, 1, y^(-1)] + 12*GG[0, x]*GG[1, y^(-1)]*
        GG[0, 1, y^(-1)] - 12*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] -
       6*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] + 6*GG[0, y^(-1)]*
        GG[x, y^(-1)]*GG[0, 1, y^(-1)] - 6*GG[1, y^(-1)]*GG[x, y^(-1)]*
        GG[0, 1, y^(-1)] + 6*GG[x, y^(-1)]^2*GG[0, 1, y^(-1)] -
       12*GG[0, 1, x]*GG[0, 1, y^(-1)] - 12*GG[0, y^(-1)]*GG[1, x]*
        GG[0, x, y^(-1)] - 6*GG[1, x]^2*GG[0, x, y^(-1)] +
       18*GG[0, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] - 12*GG[0, y^(-1)]*
        GG[1, y^(-1)]*GG[0, x, y^(-1)] + 6*GG[1, y^(-1)]^2*GG[0, x, y^(-1)] -
       12*GG[1, x]*GG[x, y^(-1)]*GG[0, x, y^(-1)] - 6*GG[1, y^(-1)]*
        GG[x, y^(-1)]*GG[0, x, y^(-1)] + 12*GG[0, 1, x]*GG[0, x, y^(-1)] -
       12*GG[0, 1, y^(-1)]*GG[0, x, y^(-1)] + 12*GG[0, x]^2*
        GG[1, x, y^(-1)] - 24*GG[0, x]*GG[0, y^(-1)]*GG[1, x, y^(-1)] +
       6*GG[0, y^(-1)]^2*GG[1, x, y^(-1)] - 18*GG[0, x]*GG[1, x]*
        GG[1, x, y^(-1)] + 12*GG[0, y^(-1)]*GG[1, x]*GG[1, x, y^(-1)] +
       12*GG[1, x]^2*GG[1, x, y^(-1)] + 12*GG[0, x]*GG[1, y^(-1)]*
        GG[1, x, y^(-1)] - 18*GG[1, x]*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
       6*GG[1, y^(-1)]^2*GG[1, x, y^(-1)] - 6*GG[0, x]*GG[x, y^(-1)]*
        GG[1, x, y^(-1)] + 24*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[1, x, y^(-1)] +
       18*GG[1, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] - 18*GG[1, y^(-1)]*
        GG[x, y^(-1)]*GG[1, x, y^(-1)] - 12*GG[0, 1, x]*GG[1, x, y^(-1)] +
       36*GG[1, y^(-1)]*GG[0, 0, 1, x] - 24*GG[x, y^(-1)]*GG[0, 0, 1, x] +
       12*GG[1, x]*GG[0, 0, x, y^(-1)] + 24*GG[1, y^(-1)]*
        GG[0, 0, x, y^(-1)] - 12*GG[1, y^(-1)]*GG[0, 1, 1, x] -
       12*GG[0, x]*GG[0, 1, x, y^(-1)] + 12*GG[1, x]*GG[0, 1, x, y^(-1)] +
       12*GG[1, y^(-1)]*GG[0, 1, x, y^(-1)] - 12*GG[x, y^(-1)]*
        GG[0, 1, x, y^(-1)] - 12*GG[0, x]*GG[0, x, 1, y^(-1)] +
       12*GG[0, y^(-1)]*GG[0, x, 1, y^(-1)] + 24*GG[1, x]*
        GG[0, x, 1, y^(-1)] - 12*GG[1, y^(-1)]*GG[0, x, 1, y^(-1)] +
       12*GG[1, x]*GG[0, x, x, y^(-1)] + 12*GG[1, y^(-1)]*
        GG[0, x, x, y^(-1)] + 12*GG[0, x]*GG[1, 1, x, y^(-1)] -
       24*GG[0, y^(-1)]*GG[1, 1, x, y^(-1)] - 12*GG[1, y^(-1)]*
        GG[1, 1, x, y^(-1)] + 12*GG[x, y^(-1)]*GG[1, 1, x, y^(-1)] +
       12*GG[0, x]*GG[1, x, x, y^(-1)] - 36*GG[0, y^(-1)]*
        GG[1, x, x, y^(-1)] - 24*GG[1, x]*GG[1, x, x, y^(-1)] +
       24*GG[1, y^(-1)]*GG[1, x, x, y^(-1)])/96 +
     cr[1, 3]*(GG[0, x] - GG[1, x])^2*zeta[2] + cr[1, 6]*GG[0, y^(-1)]*
      GG[1, y^(-1)]*zeta[2] + cr[1, 4]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*
      zeta[2] + cr[1, 9]*GG[1, y^(-1)]^2*zeta[2] +
     cr[1, 5]*GG[0, x]*GG[x, y^(-1)]*zeta[2] + cr[1, 7]*GG[0, y^(-1)]*
      GG[x, y^(-1)]*zeta[2] + cr[1, 8]*GG[1, x]*GG[x, y^(-1)]*zeta[2] +
     cr[1, 10]*GG[1, y^(-1)]*GG[x, y^(-1)]*zeta[2] +
     cr[1, 11]*GG[x, y^(-1)]^2*zeta[2] + cr[1, 1]*GG[1, y^(-1)]*zeta[3] +
     cr[1, 2]*GG[x, y^(-1)]*zeta[3]

g3GG10im = ci[1, 13]*GG[0, y^(-1)]*(GG[0, x] - GG[1, x])^2 +
     ci[1, 14]*(GG[0, x] - GG[1, x])^2*GG[1, x] +
     ci[1, 12]*(GG[0, x] - GG[1, x])^2*(GG[0, x] + 2*GG[1, x]) +
     ci[1, 24]*GG[0, y^(-1)]^2*GG[1, y^(-1)] + ci[1, 17]*GG[0, y^(-1)]*
      (GG[0, x] - GG[1, x])*GG[1, y^(-1)] + ci[1, 19]*(GG[0, x] - GG[1, x])*
      GG[1, x]*GG[1, y^(-1)] + ci[1, 15]*(GG[0, x] - GG[1, x])*
      (GG[0, x] + GG[1, x])*GG[1, y^(-1)] + ci[1, 21]*GG[0, x]*
      GG[1, y^(-1)]^2 + ci[1, 27]*GG[0, y^(-1)]*GG[1, y^(-1)]^2 +
     ci[1, 31]*GG[1, x]*GG[1, y^(-1)]^2 + ci[1, 34]*GG[1, y^(-1)]^3 +
     ci[1, 16]*GG[0, x]^2*GG[x, y^(-1)] + ci[1, 18]*GG[0, x]*GG[0, y^(-1)]*
      GG[x, y^(-1)] + ci[1, 25]*GG[0, y^(-1)]^2*GG[x, y^(-1)] +
     ci[1, 20]*GG[0, x]*GG[1, x]*GG[x, y^(-1)] + ci[1, 26]*GG[0, y^(-1)]*
      GG[1, x]*GG[x, y^(-1)] + ci[1, 30]*GG[1, x]^2*GG[x, y^(-1)] +
     ci[1, 22]*GG[0, x]*GG[1, y^(-1)]*GG[x, y^(-1)] +
     ci[1, 28]*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[x, y^(-1)] +
     ci[1, 32]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] +
     ci[1, 35]*GG[1, y^(-1)]^2*GG[x, y^(-1)] + ci[1, 23]*GG[0, x]*
      GG[x, y^(-1)]^2 + ci[1, 29]*GG[0, y^(-1)]*GG[x, y^(-1)]^2 +
     ci[1, 33]*GG[1, x]*GG[x, y^(-1)]^2 + ci[1, 36]*GG[1, y^(-1)]*
      GG[x, y^(-1)]^2 + ci[1, 37]*GG[x, y^(-1)]^3 -
     12*ci[1, 4]*(-(GG[0, y^(-1)]*GG[0, 1, y^(-1)]) +
       2*GG[0, 0, 1, y^(-1)]) + (ci[1, 5]*(GG[0, x]*GG[0, x, y^(-1)] -
        GG[0, y^(-1)]*GG[0, x, y^(-1)] + 2*GG[0, 0, x, y^(-1)]))/2 +
     (ci[1, 6]*(-(GG[1, y^(-1)]*GG[0, 1, y^(-1)]) + 2*GG[0, 1, 1, y^(-1)]))/
      2 + (ci[1, 7]*(GG[x, y^(-1)]*GG[0, 1, x] + GG[0, x]*GG[0, 1, y^(-1)] -
        GG[1, x]*GG[0, 1, y^(-1)] - GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
        GG[1, x]*GG[0, x, y^(-1)] - GG[0, y^(-1)]*GG[1, x, y^(-1)] +
        2*GG[0, 1, x, y^(-1)]))/2 +
     (ci[1, 8]*(GG[1, x]^2*GG[1, y^(-1)] - 2*GG[1, y^(-1)]*GG[0, 1, x] -
        2*GG[0, x]*GG[0, 1, y^(-1)] + 2*GG[1, x]*GG[0, 1, y^(-1)] -
        2*GG[1, x]*GG[0, x, y^(-1)] - 2*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x]*GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[0, x, 1, y^(-1)]))/4 +
     (ci[1, 9]*(-(GG[x, y^(-1)]*GG[0, x, y^(-1)]) + 2*GG[0, x, x, y^(-1)]))/
      2 + (ci[1, 10]*(-(GG[1, x]^2*GG[1, y^(-1)]) + 2*GG[1, y^(-1)]*
         GG[0, 1, x] + 2*GG[1, x]*GG[1, x, y^(-1)] - 2*GG[1, y^(-1)]*
         GG[1, x, y^(-1)] + 4*GG[1, 1, x, y^(-1)]))/4 +
     (ci[1, 11]*(-(GG[x, y^(-1)]*GG[0, 1, x]) + GG[0, x]*GG[1, x, y^(-1)] -
        GG[1, x]*GG[1, x, y^(-1)] - GG[x, y^(-1)]*GG[1, x, y^(-1)] +
        2*GG[1, x, x, y^(-1)]))/2 - 24*ci[1, 2]*GG[1, y^(-1)]*zeta[2] +
     ci[1, 3]*GG[x, y^(-1)]*zeta[2] +
     (ci[1, 1]*(-3*GG[0, x]*GG[1, x]^2 + GG[1, x]^3 +
        6*GG[0, x]*GG[0, 1, x] + 6*GG[1, x]*GG[0, 1, x] - 12*GG[0, 0, 1, x] -
        12*GG[0, 1, 1, x] + 24*zeta[3]))/24

g3GG01re = cr[1, 6]*GG[0, x]*(GG[0, x] - GG[1, x])*zeta[2] +
     cr[1, 9]*(GG[0, x] - GG[1, x])^2*zeta[2] +
     cr[1, 4]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*zeta[2] +
     cr[1, 3]*GG[1, y^(-1)]^2*zeta[2] - cr[1, 7]*GG[0, x]*GG[x, y^(-1)]*
      zeta[2] - cr[1, 5]*GG[0, y^(-1)]*GG[x, y^(-1)]*zeta[2] -
     cr[1, 10]*(GG[0, x] - GG[1, x])*GG[x, y^(-1)]*zeta[2] -
     cr[1, 8]*(GG[0, y^(-1)] - GG[1, y^(-1)])*GG[x, y^(-1)]*zeta[2] +
     cr[1, 11]*GG[x, y^(-1)]^2*zeta[2] - cr[1, 1]*(GG[0, x] - GG[1, x])*
      zeta[3] + cr[1, 2]*GG[x, y^(-1)]*zeta[3] +
     (-3*GG[0, x]^3*GG[1, y^(-1)] + 9*GG[0, x]^2*GG[0, y^(-1)]*
        GG[1, y^(-1)] - 6*GG[0, x]*GG[0, y^(-1)]^2*GG[1, y^(-1)] -
       12*GG[0, x]*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)] +
       6*GG[0, y^(-1)]^2*GG[1, x]*GG[1, y^(-1)] + 9*GG[0, x]*GG[1, x]^2*
        GG[1, y^(-1)] + 3*GG[0, y^(-1)]*GG[1, x]^2*GG[1, y^(-1)] -
       3*GG[1, x]^3*GG[1, y^(-1)] + 3*GG[0, x]*GG[0, y^(-1)]*
        GG[1, y^(-1)]^2 - 6*GG[0, x]*GG[1, x]*GG[1, y^(-1)]^2 -
       3*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]^2 +
       3*GG[1, x]^2*GG[1, y^(-1)]^2 - 2*GG[0, x]*GG[1, y^(-1)]^3 +
       2*GG[1, x]*GG[1, y^(-1)]^3 + 3*GG[0, x]^2*GG[1, x]*GG[x, y^(-1)] -
       6*GG[0, x]*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)] +
       6*GG[0, y^(-1)]^2*GG[1, x]*GG[x, y^(-1)] - 9*GG[0, x]*GG[1, x]^2*
        GG[x, y^(-1)] + 9*GG[0, y^(-1)]*GG[1, x]^2*GG[x, y^(-1)] +
       3*GG[1, x]^3*GG[x, y^(-1)] + 3*GG[0, x]^2*GG[1, y^(-1)]*
        GG[x, y^(-1)] - 6*GG[0, y^(-1)]^2*GG[1, y^(-1)]*GG[x, y^(-1)] +
       6*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] -
       18*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] -
       15*GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)] - 6*GG[0, x]*GG[1, y^(-1)]^2*
        GG[x, y^(-1)] + 9*GG[0, y^(-1)]*GG[1, y^(-1)]^2*GG[x, y^(-1)] +
       12*GG[1, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] - 2*GG[1, y^(-1)]^3*
        GG[x, y^(-1)] + 6*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)]^2 +
       3*GG[1, x]^2*GG[x, y^(-1)]^2 - 6*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[x, y^(-1)]^2 - 6*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]^2 +
       3*GG[1, y^(-1)]^2*GG[x, y^(-1)]^2 + 6*GG[0, x]*GG[1, y^(-1)]*
        GG[0, 1, x] - 12*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] +
       6*GG[1, y^(-1)]^2*GG[0, 1, x] - 6*GG[0, y^(-1)]*GG[x, y^(-1)]*
        GG[0, 1, x] + 6*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, x] +
       12*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, x] - 6*GG[x, y^(-1)]^2*
        GG[0, 1, x] - 18*GG[0, x]^2*GG[0, 1, y^(-1)] +
       24*GG[0, x]*GG[0, y^(-1)]*GG[0, 1, y^(-1)] + 24*GG[0, x]*GG[1, x]*
        GG[0, 1, y^(-1)] - 24*GG[0, y^(-1)]*GG[1, x]*GG[0, 1, y^(-1)] +
       12*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] - 12*GG[1, x]*GG[1, y^(-1)]*
        GG[0, 1, y^(-1)] + 6*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
       18*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
       6*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] - 12*GG[1, y^(-1)]*
        GG[x, y^(-1)]*GG[0, 1, y^(-1)] + 6*GG[x, y^(-1)]^2*GG[0, 1, y^(-1)] -
       12*GG[0, 1, x]*GG[0, 1, y^(-1)] - 24*GG[0, y^(-1)]*GG[1, x]*
        GG[0, x, y^(-1)] - 18*GG[0, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
       18*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
       18*GG[1, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] - 6*GG[1, y^(-1)]^2*
        GG[0, x, y^(-1)] - 24*GG[1, x]*GG[x, y^(-1)]*GG[0, x, y^(-1)] +
       6*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, x, y^(-1)] +
       12*GG[0, 1, x]*GG[0, x, y^(-1)] - 12*GG[0, x]^2*GG[1, x, y^(-1)] +
       18*GG[0, x]*GG[0, y^(-1)]*GG[1, x, y^(-1)] + 12*GG[0, x]*GG[1, x]*
        GG[1, x, y^(-1)] - 6*GG[0, y^(-1)]*GG[1, x]*GG[1, x, y^(-1)] -
       6*GG[1, x]^2*GG[1, x, y^(-1)] - 6*GG[0, x]*GG[1, y^(-1)]*
        GG[1, x, y^(-1)] + 6*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
       18*GG[1, x]*GG[1, y^(-1)]*GG[1, x, y^(-1)] - 12*GG[1, y^(-1)]^2*
        GG[1, x, y^(-1)] + 6*GG[0, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] +
       12*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[1, x, y^(-1)] +
       18*GG[1, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] - 18*GG[1, y^(-1)]*
        GG[x, y^(-1)]*GG[1, x, y^(-1)] - 12*GG[0, 1, y^(-1)]*
        GG[1, x, y^(-1)] - 48*GG[0, x]*GG[0, 0, 1, y^(-1)] +
       48*GG[1, x]*GG[0, 0, 1, y^(-1)] - 24*GG[x, y^(-1)]*
        GG[0, 0, 1, y^(-1)] + 48*GG[1, x]*GG[0, 0, x, y^(-1)] -
       24*GG[1, y^(-1)]*GG[0, 0, x, y^(-1)] - 12*GG[0, x]*
        GG[0, 1, 1, y^(-1)] + 12*GG[1, x]*GG[0, 1, 1, y^(-1)] -
       24*GG[0, x]*GG[0, 1, x, y^(-1)] - 12*GG[0, y^(-1)]*
        GG[0, 1, x, y^(-1)] - 12*GG[1, x]*GG[0, 1, x, y^(-1)] +
       36*GG[1, y^(-1)]*GG[0, 1, x, y^(-1)] - 12*GG[x, y^(-1)]*
        GG[0, 1, x, y^(-1)] + 12*GG[0, x]*GG[0, x, 1, y^(-1)] -
       12*GG[0, y^(-1)]*GG[0, x, 1, y^(-1)] - 12*GG[1, x]*
        GG[0, x, 1, y^(-1)] + 12*GG[1, y^(-1)]*GG[0, x, 1, y^(-1)] +
       36*GG[1, x]*GG[0, x, x, y^(-1)] - 12*GG[1, y^(-1)]*
        GG[0, x, x, y^(-1)] + 24*GG[0, x]*GG[1, 1, x, y^(-1)] -
       24*GG[0, y^(-1)]*GG[1, 1, x, y^(-1)] - 36*GG[1, x]*
        GG[1, 1, x, y^(-1)] + 24*GG[1, y^(-1)]*GG[1, 1, x, y^(-1)] +
       12*GG[x, y^(-1)]*GG[1, 1, x, y^(-1)] - 12*GG[0, x]*
        GG[1, x, x, y^(-1)] - 12*GG[0, y^(-1)]*GG[1, x, x, y^(-1)] -
       24*GG[1, x]*GG[1, x, x, y^(-1)] + 24*GG[1, y^(-1)]*
        GG[1, x, x, y^(-1)] + 24*GG[0, x]*zeta[3] - 24*GG[1, x]*zeta[3])/96

g3GG01im = -(ci[1, 24]*GG[0, x]^2*(GG[0, x] - GG[1, x])) -
     ci[1, 27]*GG[0, x]*(GG[0, x] - GG[1, x])^2 - ci[1, 21]*GG[0, y^(-1)]*
      (GG[0, x] - GG[1, x])^2 - ci[1, 34]*(GG[0, x] - GG[1, x])^3 -
     ci[1, 31]*(GG[0, x] - GG[1, x])^2*(GG[0, y^(-1)] - GG[1, y^(-1)]) -
     ci[1, 17]*GG[0, x]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)] -
     ci[1, 19]*(GG[0, x] - GG[1, x])*(GG[0, y^(-1)] - GG[1, y^(-1)])*
      GG[1, y^(-1)] - ci[1, 15]*(GG[0, x] - GG[1, x])*
      (2*GG[0, y^(-1)] - GG[1, y^(-1)])*GG[1, y^(-1)] -
     ci[1, 13]*GG[0, x]*GG[1, y^(-1)]^2 -
     ci[1, 12]*(3*GG[0, y^(-1)] - 2*GG[1, y^(-1)])*GG[1, y^(-1)]^2 -
     ci[1, 14]*(GG[0, y^(-1)] - GG[1, y^(-1)])*GG[1, y^(-1)]^2 +
     ci[1, 25]*GG[0, x]^2*GG[x, y^(-1)] + ci[1, 18]*GG[0, x]*GG[0, y^(-1)]*
      GG[x, y^(-1)] + ci[1, 16]*GG[0, y^(-1)]^2*GG[x, y^(-1)] +
     ci[1, 28]*GG[0, x]*(GG[0, x] - GG[1, x])*GG[x, y^(-1)] +
     ci[1, 22]*GG[0, y^(-1)]*(GG[0, x] - GG[1, x])*GG[x, y^(-1)] +
     ci[1, 35]*(GG[0, x] - GG[1, x])^2*GG[x, y^(-1)] +
     ci[1, 26]*GG[0, x]*(GG[0, y^(-1)] - GG[1, y^(-1)])*GG[x, y^(-1)] +
     ci[1, 20]*GG[0, y^(-1)]*(GG[0, y^(-1)] - GG[1, y^(-1)])*GG[x, y^(-1)] +
     ci[1, 32]*(GG[0, x] - GG[1, x])*(GG[0, y^(-1)] - GG[1, y^(-1)])*
      GG[x, y^(-1)] + ci[1, 30]*(GG[0, y^(-1)] - GG[1, y^(-1)])^2*
      GG[x, y^(-1)] - ci[1, 29]*GG[0, x]*GG[x, y^(-1)]^2 -
     ci[1, 23]*GG[0, y^(-1)]*GG[x, y^(-1)]^2 -
     ci[1, 36]*(GG[0, x] - GG[1, x])*GG[x, y^(-1)]^2 -
     ci[1, 33]*(GG[0, y^(-1)] - GG[1, y^(-1)])*GG[x, y^(-1)]^2 +
     ci[1, 37]*GG[x, y^(-1)]^3 - 2*ci[1, 4]*(GG[0, x]^3 -
       6*GG[0, x]*GG[0, 1, x] + 12*GG[0, 0, 1, x]) +
     (ci[1, 5]*(GG[0, x]*GG[0, x, y^(-1)] - GG[0, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, 0, x, y^(-1)]))/2 +
     (ci[1, 1]*(GG[1, y^(-1)]^3 - 6*GG[1, y^(-1)]*GG[0, 1, y^(-1)] +
        12*GG[0, 1, 1, y^(-1)]))/24 +
     (ci[1, 8]*(GG[0, x]^2*GG[1, y^(-1)] - 2*GG[0, x]*GG[1, x]*
         GG[1, y^(-1)] - GG[0, x]*GG[1, y^(-1)]^2 +
        GG[1, x]*GG[1, y^(-1)]^2 + 2*GG[1, y^(-1)]*GG[0, 1, x] +
        2*GG[0, x]*GG[0, 1, y^(-1)] - 2*GG[1, x]*GG[0, 1, y^(-1)] -
        4*GG[0, x]*GG[0, x, y^(-1)] + 4*GG[0, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[1, x]*GG[0, x, y^(-1)] + 2*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, x]*GG[1, x, y^(-1)] - 2*GG[0, y^(-1)]*GG[1, x, y^(-1)] -
        8*GG[0, 0, x, y^(-1)] - 4*GG[0, x, 1, y^(-1)]))/4 +
     (ci[1, 7]*(-(GG[0, x]^2*GG[1, y^(-1)]) + 2*GG[0, x]*GG[1, x]*
         GG[1, y^(-1)] - GG[0, x]^2*GG[x, y^(-1)] + GG[0, y^(-1)]^2*
         GG[x, y^(-1)] - 2*GG[1, y^(-1)]*GG[0, 1, x] +
        2*GG[x, y^(-1)]*GG[0, 1, x] - 2*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
        2*GG[0, x]*GG[0, x, y^(-1)] - 2*GG[0, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[1, y^(-1)]*GG[0, x, y^(-1)] - 2*GG[0, x]*GG[1, x, y^(-1)] +
        4*GG[0, 0, x, y^(-1)] + 4*GG[0, 1, x, y^(-1)] +
        4*GG[0, x, 1, y^(-1)]))/4 +
     (ci[1, 9]*(-(GG[x, y^(-1)]*GG[0, x, y^(-1)]) + 2*GG[0, x, x, y^(-1)]))/
      2 + (ci[1, 10]*(GG[0, x]*GG[1, y^(-1)]^2 - GG[1, x]*GG[1, y^(-1)]^2 -
        2*GG[0, x]*GG[0, 1, y^(-1)] + 2*GG[1, x]*GG[0, 1, y^(-1)] +
        2*GG[0, x]*GG[0, x, y^(-1)] - 2*GG[0, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[1, x]*GG[0, x, y^(-1)] - 2*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x]*GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x, y^(-1)] +
        2*GG[1, x]*GG[1, x, y^(-1)] - 2*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[0, 0, x, y^(-1)] + 4*GG[0, x, 1, y^(-1)] +
        4*GG[1, 1, x, y^(-1)]))/4 +
     (ci[1, 11]*(-(GG[0, y^(-1)]^2*GG[x, y^(-1)]) + 2*GG[0, x]*GG[1, y^(-1)]*
         GG[x, y^(-1)] - 2*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] +
        2*GG[x, y^(-1)]*GG[0, 1, y^(-1)] + 2*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[x, y^(-1)]*GG[0, x, y^(-1)] + 2*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
        2*GG[x, y^(-1)]*GG[1, x, y^(-1)] - 4*GG[0, 1, x, y^(-1)] -
        4*GG[0, x, 1, y^(-1)] + 4*GG[0, x, x, y^(-1)] -
        4*GG[1, 1, x, y^(-1)] - 4*GG[1, x, x, y^(-1)]))/4 +
     24*ci[1, 2]*(GG[0, x] - GG[1, x])*zeta[2] + ci[1, 3]*GG[x, y^(-1)]*
      zeta[2] + (ci[1, 6]*(GG[0, x]^3 - 3*GG[0, x]^2*GG[1, x] +
        6*GG[0, x]*GG[0, 1, x] + 6*GG[1, x]*GG[0, 1, x] - 12*GG[0, 0, 1, x] -
        12*GG[0, 1, 1, x] + 24*zeta[3]))/12

g3GG00re = cr[0, 24]*(GG[0, x] - GG[1, x])*GG[1, x]^2*zeta[2] +
     cr[0, 20]*(GG[0, x] - GG[1, x])*GG[1, x]*(GG[0, x] + GG[1, x])*zeta[2] +
     cr[0, 30]*GG[0, y^(-1)]^2*GG[1, y^(-1)]*zeta[2] +
     cr[0, 23]*GG[0, y^(-1)]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*zeta[2] +
     cr[0, 25]*(GG[0, x] - GG[1, x])*GG[1, x]*GG[1, y^(-1)]*zeta[2] +
     cr[0, 21]*(GG[0, x] - GG[1, x])*(GG[0, x] + GG[1, x])*GG[1, y^(-1)]*
      zeta[2] + cr[0, 27]*GG[0, x]*GG[1, y^(-1)]^2*zeta[2] +
     cr[0, 32]*GG[0, y^(-1)]*GG[1, y^(-1)]^2*zeta[2] +
     cr[0, 36]*GG[1, x]*GG[1, y^(-1)]^2*zeta[2] + cr[0, 39]*GG[1, y^(-1)]^3*
      zeta[2] + cr[0, 22]*(GG[0, x] - GG[0, y^(-1)])^2*GG[x, y^(-1)]*
      zeta[2] + cr[0, 26]*GG[0, x]*GG[1, x]*GG[x, y^(-1)]*zeta[2] +
     cr[0, 31]*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)]*zeta[2] +
     cr[0, 35]*GG[1, x]^2*GG[x, y^(-1)]*zeta[2] + cr[0, 28]*GG[0, x]*
      GG[1, y^(-1)]*GG[x, y^(-1)]*zeta[2] + cr[0, 33]*GG[0, y^(-1)]*
      GG[1, y^(-1)]*GG[x, y^(-1)]*zeta[2] + cr[0, 37]*GG[1, x]*GG[1, y^(-1)]*
      GG[x, y^(-1)]*zeta[2] + cr[0, 40]*GG[1, y^(-1)]^2*GG[x, y^(-1)]*
      zeta[2] + cr[0, 29]*GG[0, x]*GG[x, y^(-1)]^2*zeta[2] +
     cr[0, 34]*GG[0, y^(-1)]*GG[x, y^(-1)]^2*zeta[2] +
     cr[0, 38]*GG[1, x]*GG[x, y^(-1)]^2*zeta[2] + cr[0, 41]*GG[1, y^(-1)]*
      GG[x, y^(-1)]^2*zeta[2] + cr[0, 42]*GG[x, y^(-1)]^3*zeta[2] +
     (cr[0, 11]*(GG[1, x]^3 - 6*GG[0, x]*GG[0, 1, x] + 12*GG[0, 0, 1, x])*
       zeta[2])/12 - (cr[0, 12]*(GG[0, y^(-1)]*GG[0, 1, y^(-1)] -
        2*GG[0, 0, 1, y^(-1)])*zeta[2])/2 +
     (cr[0, 13]*(GG[0, x]*GG[0, x, y^(-1)] - GG[0, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, 0, x, y^(-1)])*zeta[2])/2 -
     (cr[0, 14]*(GG[1, y^(-1)]*GG[0, 1, y^(-1)] - 2*GG[0, 1, 1, y^(-1)])*
       zeta[2])/2 + (cr[0, 15]*(GG[x, y^(-1)]*GG[0, 1, x] +
        GG[0, x]*GG[0, 1, y^(-1)] - GG[1, x]*GG[0, 1, y^(-1)] -
        GG[x, y^(-1)]*GG[0, 1, y^(-1)] + GG[1, x]*GG[0, x, y^(-1)] -
        GG[0, y^(-1)]*GG[1, x, y^(-1)] + 2*GG[0, 1, x, y^(-1)])*zeta[2])/2 +
     (cr[0, 16]*(GG[1, x]^2*GG[1, y^(-1)] - 2*GG[1, y^(-1)]*GG[0, 1, x] -
        2*GG[0, x]*GG[0, 1, y^(-1)] + 2*GG[1, x]*GG[0, 1, y^(-1)] -
        2*GG[1, x]*GG[0, x, y^(-1)] - 2*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x]*GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[0, x, 1, y^(-1)])*zeta[2])/4 -
     (cr[0, 17]*(GG[x, y^(-1)]*GG[0, x, y^(-1)] - 2*GG[0, x, x, y^(-1)])*
       zeta[2])/2 - (cr[0, 18]*(GG[1, x]^2*GG[1, y^(-1)] -
        2*GG[1, y^(-1)]*GG[0, 1, x] - 2*GG[1, x]*GG[1, x, y^(-1)] +
        2*GG[1, y^(-1)]*GG[1, x, y^(-1)] - 4*GG[1, 1, x, y^(-1)])*zeta[2])/
      4 - (cr[0, 19]*(GG[x, y^(-1)]*GG[0, 1, x] - GG[0, x]*GG[1, x, y^(-1)] +
        GG[1, x]*GG[1, x, y^(-1)] + GG[x, y^(-1)]*GG[1, x, y^(-1)] -
        2*GG[1, x, x, y^(-1)])*zeta[2])/2 + cr[0, 3]*(GG[0, x] - GG[1, x])*
      GG[1, x]*zeta[3] + cr[0, 6]*GG[0, y^(-1)]*GG[1, y^(-1)]*zeta[3] +
     cr[0, 4]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*zeta[3] +
     cr[0, 8]*GG[1, y^(-1)]^2*zeta[3] + cr[0, 5]*(GG[0, x] - GG[0, y^(-1)])*
      GG[x, y^(-1)]*zeta[3] + cr[0, 7]*GG[1, x]*GG[x, y^(-1)]*zeta[3] +
     cr[0, 9]*GG[1, y^(-1)]*GG[x, y^(-1)]*zeta[3] +
     cr[0, 10]*GG[x, y^(-1)]^2*zeta[3] + (-6*GG[0, x]^4*GG[1, y^(-1)] +
       18*GG[0, x]^3*GG[0, y^(-1)]*GG[1, y^(-1)] -
       15*GG[0, x]^2*GG[0, y^(-1)]^2*GG[1, y^(-1)] +
       6*GG[0, x]*GG[0, y^(-1)]^3*GG[1, y^(-1)] + 12*GG[0, x]^3*GG[1, x]*
        GG[1, y^(-1)] - 60*GG[0, x]^2*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)] +
       42*GG[0, x]*GG[0, y^(-1)]^2*GG[1, x]*GG[1, y^(-1)] -
       6*GG[0, y^(-1)]^3*GG[1, x]*GG[1, y^(-1)] - 12*GG[0, x]^2*GG[1, x]^2*
        GG[1, y^(-1)] + 54*GG[0, x]*GG[0, y^(-1)]*GG[1, x]^2*GG[1, y^(-1)] -
       15*GG[0, y^(-1)]^2*GG[1, x]^2*GG[1, y^(-1)] - 6*GG[0, x]*GG[1, x]^3*
        GG[1, y^(-1)] - 8*GG[0, y^(-1)]*GG[1, x]^3*GG[1, y^(-1)] +
       4*GG[1, x]^4*GG[1, y^(-1)] - 6*GG[0, x]^3*GG[1, y^(-1)]^2 +
       24*GG[0, x]^2*GG[0, y^(-1)]*GG[1, y^(-1)]^2 -
       18*GG[0, x]*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 - 9*GG[0, x]^2*GG[1, x]*
        GG[1, y^(-1)]^2 - 42*GG[0, x]*GG[0, y^(-1)]*GG[1, x]*
        GG[1, y^(-1)]^2 + 18*GG[0, y^(-1)]^2*GG[1, x]*GG[1, y^(-1)]^2 +
       18*GG[0, y^(-1)]*GG[1, x]^2*GG[1, y^(-1)]^2 -
       2*GG[1, x]^3*GG[1, y^(-1)]^2 - 4*GG[0, x]^2*GG[1, y^(-1)]^3 +
       14*GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]^3 - 14*GG[0, y^(-1)]*GG[1, x]*
        GG[1, y^(-1)]^3 - 2*GG[1, x]^2*GG[1, y^(-1)]^3 -
       4*GG[0, x]*GG[1, y^(-1)]^4 + 4*GG[1, x]*GG[1, y^(-1)]^4 +
       6*GG[0, x]^3*GG[1, x]*GG[x, y^(-1)] + 12*GG[0, x]^2*GG[0, y^(-1)]*
        GG[1, x]*GG[x, y^(-1)] - 12*GG[0, x]*GG[0, y^(-1)]^2*GG[1, x]*
        GG[x, y^(-1)] - 6*GG[0, x]*GG[0, y^(-1)]*GG[1, x]^2*GG[x, y^(-1)] -
       12*GG[0, y^(-1)]^2*GG[1, x]^2*GG[x, y^(-1)] + 6*GG[0, x]*GG[1, x]^3*
        GG[x, y^(-1)] - 16*GG[0, y^(-1)]*GG[1, x]^3*GG[x, y^(-1)] -
       4*GG[1, x]^4*GG[x, y^(-1)] + 12*GG[0, x]^3*GG[1, y^(-1)]*
        GG[x, y^(-1)] - 42*GG[0, x]^2*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[x, y^(-1)] + 30*GG[0, x]*GG[0, y^(-1)]^2*GG[1, y^(-1)]*
        GG[x, y^(-1)] - 6*GG[0, y^(-1)]^3*GG[1, y^(-1)]*GG[x, y^(-1)] -
       24*GG[0, x]^2*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] +
       96*GG[0, x]*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] -
       6*GG[0, y^(-1)]^2*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] +
       30*GG[0, x]*GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)] +
       12*GG[0, y^(-1)]*GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)] +
       12*GG[1, x]^3*GG[1, y^(-1)]*GG[x, y^(-1)] +
       6*GG[0, x]^2*GG[1, y^(-1)]^2*GG[x, y^(-1)] - 24*GG[0, x]*GG[0, y^(-1)]*
        GG[1, y^(-1)]^2*GG[x, y^(-1)] - 6*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2*
        GG[x, y^(-1)] + 24*GG[0, x]*GG[1, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] -
       30*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] -
       24*GG[1, x]^2*GG[1, y^(-1)]^2*GG[x, y^(-1)] -
       4*GG[0, x]*GG[1, y^(-1)]^3*GG[x, y^(-1)] + 10*GG[0, y^(-1)]*
        GG[1, y^(-1)]^3*GG[x, y^(-1)] + 20*GG[1, x]*GG[1, y^(-1)]^3*
        GG[x, y^(-1)] - 4*GG[1, y^(-1)]^4*GG[x, y^(-1)] -
       3*GG[0, x]^2*GG[1, x]*GG[x, y^(-1)]^2 - 24*GG[0, x]*GG[0, y^(-1)]*
        GG[1, x]*GG[x, y^(-1)]^2 + 12*GG[0, y^(-1)]^2*GG[1, x]*
        GG[x, y^(-1)]^2 - 12*GG[0, x]*GG[1, x]^2*GG[x, y^(-1)]^2 +
       6*GG[0, y^(-1)]*GG[1, x]^2*GG[x, y^(-1)]^2 +
       2*GG[1, x]^3*GG[x, y^(-1)]^2 - 6*GG[0, x]^2*GG[1, y^(-1)]*
        GG[x, y^(-1)]^2 + 36*GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[x, y^(-1)]^2 - 15*GG[0, y^(-1)]^2*GG[1, y^(-1)]*GG[x, y^(-1)]^2 +
       24*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]^2 -
       48*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]^2 -
       24*GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)]^2 -
       6*GG[0, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)]^2 + 6*GG[0, y^(-1)]*
        GG[1, y^(-1)]^2*GG[x, y^(-1)]^2 + 2*GG[1, y^(-1)]^3*GG[x, y^(-1)]^2 +
       12*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)]^3 +
       6*GG[1, x]^2*GG[x, y^(-1)]^3 - 12*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[x, y^(-1)]^3 - 12*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]^3 +
       6*GG[1, y^(-1)]^2*GG[x, y^(-1)]^3 + 72*GG[0, x]^2*GG[1, y^(-1)]*
        GG[0, 1, x] - 24*GG[0, y^(-1)]^2*GG[1, y^(-1)]*GG[0, 1, x] -
       24*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] -
       24*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] +
       24*GG[1, x]^2*GG[1, y^(-1)]*GG[0, 1, x] + 102*GG[0, x]*GG[1, y^(-1)]^2*
        GG[0, 1, x] - 24*GG[1, x]*GG[1, y^(-1)]^2*GG[0, 1, x] +
       12*GG[1, y^(-1)]^3*GG[0, 1, x] - 60*GG[0, x]^2*GG[x, y^(-1)]*
        GG[0, 1, x] - 12*GG[0, x]*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, x] +
       24*GG[0, y^(-1)]^2*GG[x, y^(-1)]*GG[0, 1, x] -
       12*GG[0, x]*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, x] +
       48*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, x] -
       96*GG[0, x]*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, x] -
       60*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, x] -
       36*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, x] -
       36*GG[1, y^(-1)]^2*GG[x, y^(-1)]*GG[0, 1, x] +
       42*GG[0, x]*GG[x, y^(-1)]^2*GG[0, 1, x] + 12*GG[0, y^(-1)]*
        GG[x, y^(-1)]^2*GG[0, 1, x] + 12*GG[1, x]*GG[x, y^(-1)]^2*
        GG[0, 1, x] + 36*GG[1, y^(-1)]*GG[x, y^(-1)]^2*GG[0, 1, x] -
       12*GG[x, y^(-1)]^3*GG[0, 1, x] - 36*GG[0, x]^3*GG[0, 1, y^(-1)] +
       66*GG[0, x]^2*GG[0, y^(-1)]*GG[0, 1, y^(-1)] -
       48*GG[0, x]*GG[0, y^(-1)]^2*GG[0, 1, y^(-1)] + 120*GG[0, x]^2*GG[1, x]*
        GG[0, 1, y^(-1)] - 180*GG[0, x]*GG[0, y^(-1)]*GG[1, x]*
        GG[0, 1, y^(-1)] + 48*GG[0, y^(-1)]^2*GG[1, x]*GG[0, 1, y^(-1)] -
       84*GG[0, x]*GG[1, x]^2*GG[0, 1, y^(-1)] + 78*GG[0, y^(-1)]*GG[1, x]^2*
        GG[0, 1, y^(-1)] + 12*GG[1, x]^3*GG[0, 1, y^(-1)] -
       12*GG[0, x]^2*GG[1, y^(-1)]*GG[0, 1, y^(-1)] +
       48*GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] -
       24*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] -
       48*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] +
       72*GG[0, x]^2*GG[x, y^(-1)]*GG[0, 1, y^(-1)] -
       120*GG[0, x]*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
       48*GG[0, y^(-1)]^2*GG[x, y^(-1)]*GG[0, 1, y^(-1)] -
       156*GG[0, x]*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
       84*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
       60*GG[1, x]^2*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
       12*GG[0, x]*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
       36*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
       36*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] -
       48*GG[0, x]*GG[x, y^(-1)]^2*GG[0, 1, y^(-1)] +
       54*GG[0, y^(-1)]*GG[x, y^(-1)]^2*GG[0, 1, y^(-1)] +
       60*GG[1, x]*GG[x, y^(-1)]^2*GG[0, 1, y^(-1)] -
       12*GG[1, y^(-1)]*GG[x, y^(-1)]^2*GG[0, 1, y^(-1)] +
       12*GG[x, y^(-1)]^3*GG[0, 1, y^(-1)] - 48*GG[0, x]*GG[0, 1, x]*
        GG[0, 1, y^(-1)] + 72*GG[0, y^(-1)]*GG[0, 1, x]*GG[0, 1, y^(-1)] +
       24*GG[1, x]*GG[0, 1, x]*GG[0, 1, y^(-1)] + 72*GG[1, y^(-1)]*
        GG[0, 1, x]*GG[0, 1, y^(-1)] - 48*GG[0, x]^2*GG[1, x]*
        GG[0, x, y^(-1)] + 72*GG[0, x]*GG[0, y^(-1)]*GG[1, x]*
        GG[0, x, y^(-1)] - 24*GG[0, y^(-1)]^2*GG[1, x]*GG[0, x, y^(-1)] +
       36*GG[0, x]*GG[1, x]^2*GG[0, x, y^(-1)] + 12*GG[0, y^(-1)]*GG[1, x]^2*
        GG[0, x, y^(-1)] - 12*GG[1, x]^3*GG[0, x, y^(-1)] -
       84*GG[0, x]^2*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
       132*GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
       48*GG[0, y^(-1)]^2*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
       108*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
       72*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
       24*GG[1, x]^2*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
       72*GG[0, x]*GG[1, y^(-1)]^2*GG[0, x, y^(-1)] +
       60*GG[0, y^(-1)]*GG[1, y^(-1)]^2*GG[0, x, y^(-1)] +
       36*GG[1, x]*GG[1, y^(-1)]^2*GG[0, x, y^(-1)] -
       12*GG[1, y^(-1)]^3*GG[0, x, y^(-1)] + 120*GG[0, x]*GG[1, x]*
        GG[x, y^(-1)]*GG[0, x, y^(-1)] - 144*GG[0, y^(-1)]*GG[1, x]*
        GG[x, y^(-1)]*GG[0, x, y^(-1)] - 36*GG[1, x]^2*GG[x, y^(-1)]*
        GG[0, x, y^(-1)] + 72*GG[0, x]*GG[1, y^(-1)]*GG[x, y^(-1)]*
        GG[0, x, y^(-1)] - 60*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[x, y^(-1)]*
        GG[0, x, y^(-1)] - 36*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]*
        GG[0, x, y^(-1)] + 24*GG[1, y^(-1)]^2*GG[x, y^(-1)]*
        GG[0, x, y^(-1)] - 72*GG[1, x]*GG[x, y^(-1)]^2*GG[0, x, y^(-1)] -
       12*GG[1, y^(-1)]*GG[x, y^(-1)]^2*GG[0, x, y^(-1)] +
       96*GG[0, x]*GG[0, 1, x]*GG[0, x, y^(-1)] - 72*GG[0, y^(-1)]*
        GG[0, 1, x]*GG[0, x, y^(-1)] - 24*GG[1, x]*GG[0, 1, x]*
        GG[0, x, y^(-1)] + 24*GG[1, y^(-1)]*GG[0, 1, x]*GG[0, x, y^(-1)] -
       48*GG[x, y^(-1)]*GG[0, 1, x]*GG[0, x, y^(-1)] -
       24*GG[0, x]*GG[0, 1, y^(-1)]*GG[0, x, y^(-1)] +
       24*GG[0, y^(-1)]*GG[0, 1, y^(-1)]*GG[0, x, y^(-1)] +
       24*GG[1, x]*GG[0, 1, y^(-1)]*GG[0, x, y^(-1)] -
       48*GG[1, y^(-1)]*GG[0, 1, y^(-1)]*GG[0, x, y^(-1)] +
       24*GG[x, y^(-1)]*GG[0, 1, y^(-1)]*GG[0, x, y^(-1)] -
       24*GG[1, x]*GG[0, x, y^(-1)]^2 + 24*GG[1, y^(-1)]*GG[0, x, y^(-1)]^2 -
       36*GG[0, x]^3*GG[1, x, y^(-1)] + 96*GG[0, x]^2*GG[0, y^(-1)]*
        GG[1, x, y^(-1)] - 60*GG[0, x]*GG[0, y^(-1)]^2*GG[1, x, y^(-1)] +
       12*GG[0, y^(-1)]^3*GG[1, x, y^(-1)] + 132*GG[0, x]^2*GG[1, x]*
        GG[1, x, y^(-1)] - 204*GG[0, x]*GG[0, y^(-1)]*GG[1, x]*
        GG[1, x, y^(-1)] + 36*GG[0, y^(-1)]^2*GG[1, x]*GG[1, x, y^(-1)] -
       84*GG[0, x]*GG[1, x]^2*GG[1, x, y^(-1)] + 48*GG[0, y^(-1)]*GG[1, x]^2*
        GG[1, x, y^(-1)] + 24*GG[1, x]^3*GG[1, x, y^(-1)] -
       108*GG[0, x]^2*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
       144*GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, y^(-1)] -
       24*GG[0, y^(-1)]^2*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
       84*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[1, x, y^(-1)] -
       36*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*GG[1, x, y^(-1)] -
       60*GG[1, x]^2*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
       12*GG[0, x]*GG[1, y^(-1)]^2*GG[1, x, y^(-1)] -
       12*GG[0, y^(-1)]*GG[1, y^(-1)]^2*GG[1, x, y^(-1)] +
       36*GG[1, x]*GG[1, y^(-1)]^2*GG[1, x, y^(-1)] -
       24*GG[1, y^(-1)]^3*GG[1, x, y^(-1)] + 48*GG[0, x]^2*GG[x, y^(-1)]*
        GG[1, x, y^(-1)] - 156*GG[0, x]*GG[0, y^(-1)]*GG[x, y^(-1)]*
        GG[1, x, y^(-1)] + 60*GG[0, y^(-1)]^2*GG[x, y^(-1)]*
        GG[1, x, y^(-1)] - 180*GG[0, x]*GG[1, x]*GG[x, y^(-1)]*
        GG[1, x, y^(-1)] + 156*GG[0, y^(-1)]*GG[1, x]*GG[x, y^(-1)]*
        GG[1, x, y^(-1)] + 60*GG[1, x]^2*GG[x, y^(-1)]*GG[1, x, y^(-1)] +
       156*GG[0, x]*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[1, x, y^(-1)] -
       60*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[1, x, y^(-1)] -
       60*GG[1, y^(-1)]^2*GG[x, y^(-1)]*GG[1, x, y^(-1)] -
       12*GG[0, x]*GG[x, y^(-1)]^2*GG[1, x, y^(-1)] +
       72*GG[0, y^(-1)]*GG[x, y^(-1)]^2*GG[1, x, y^(-1)] +
       84*GG[1, x]*GG[x, y^(-1)]^2*GG[1, x, y^(-1)] -
       84*GG[1, y^(-1)]*GG[x, y^(-1)]^2*GG[1, x, y^(-1)] -
       72*GG[0, x]*GG[0, 1, x]*GG[1, x, y^(-1)] + 72*GG[0, y^(-1)]*
        GG[0, 1, x]*GG[1, x, y^(-1)] - 24*GG[1, x]*GG[0, 1, x]*
        GG[1, x, y^(-1)] + 96*GG[1, y^(-1)]*GG[0, 1, x]*GG[1, x, y^(-1)] +
       24*GG[x, y^(-1)]*GG[0, 1, x]*GG[1, x, y^(-1)] -
       24*GG[0, x]*GG[0, 1, y^(-1)]*GG[1, x, y^(-1)] -
       48*GG[1, x]*GG[0, 1, y^(-1)]*GG[1, x, y^(-1)] -
       24*GG[1, y^(-1)]*GG[0, 1, y^(-1)]*GG[1, x, y^(-1)] +
       24*GG[x, y^(-1)]*GG[0, 1, y^(-1)]*GG[1, x, y^(-1)] -
       48*GG[0, x]*GG[0, x, y^(-1)]*GG[1, x, y^(-1)] +
       48*GG[0, y^(-1)]*GG[0, x, y^(-1)]*GG[1, x, y^(-1)] +
       96*GG[1, x]*GG[0, x, y^(-1)]*GG[1, x, y^(-1)] -
       288*GG[0, x]*GG[1, y^(-1)]*GG[0, 0, 1, x] + 72*GG[0, y^(-1)]*
        GG[1, y^(-1)]*GG[0, 0, 1, x] + 48*GG[1, x]*GG[1, y^(-1)]*
        GG[0, 0, 1, x] - 156*GG[1, y^(-1)]^2*GG[0, 0, 1, x] +
       264*GG[0, x]*GG[x, y^(-1)]*GG[0, 0, 1, x] - 48*GG[0, y^(-1)]*
        GG[x, y^(-1)]*GG[0, 0, 1, x] - 24*GG[1, x]*GG[x, y^(-1)]*
        GG[0, 0, 1, x] + 240*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 0, 1, x] -
       84*GG[x, y^(-1)]^2*GG[0, 0, 1, x] - 48*GG[0, 1, y^(-1)]*
        GG[0, 0, 1, x] - 96*GG[0, x, y^(-1)]*GG[0, 0, 1, x] +
       48*GG[1, x, y^(-1)]*GG[0, 0, 1, x] - 132*GG[0, x]^2*
        GG[0, 0, 1, y^(-1)] + 216*GG[0, x]*GG[0, y^(-1)]*
        GG[0, 0, 1, y^(-1)] + 360*GG[0, x]*GG[1, x]*GG[0, 0, 1, y^(-1)] -
       216*GG[0, y^(-1)]*GG[1, x]*GG[0, 0, 1, y^(-1)] -
       180*GG[1, x]^2*GG[0, 0, 1, y^(-1)] - 72*GG[0, x]*GG[1, y^(-1)]*
        GG[0, 0, 1, y^(-1)] + 72*GG[1, x]*GG[1, y^(-1)]*GG[0, 0, 1, y^(-1)] +
       216*GG[0, x]*GG[x, y^(-1)]*GG[0, 0, 1, y^(-1)] -
       216*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, 0, 1, y^(-1)] -
       168*GG[1, x]*GG[x, y^(-1)]*GG[0, 0, 1, y^(-1)] -
       72*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 0, 1, y^(-1)] -
       84*GG[x, y^(-1)]^2*GG[0, 0, 1, y^(-1)] - 96*GG[0, 1, x]*
        GG[0, 0, 1, y^(-1)] - 96*GG[0, x, y^(-1)]*GG[0, 0, 1, y^(-1)] +
       48*GG[1, x, y^(-1)]*GG[0, 0, 1, y^(-1)] - 168*GG[0, x]*GG[1, x]*
        GG[0, 0, x, y^(-1)] + 168*GG[0, y^(-1)]*GG[1, x]*
        GG[0, 0, x, y^(-1)] - 192*GG[0, x]*GG[1, y^(-1)]*
        GG[0, 0, x, y^(-1)] + 144*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[0, 0, x, y^(-1)] + 144*GG[1, x]*GG[1, y^(-1)]*
        GG[0, 0, x, y^(-1)] - 96*GG[1, y^(-1)]^2*GG[0, 0, x, y^(-1)] +
       264*GG[1, x]*GG[x, y^(-1)]*GG[0, 0, x, y^(-1)] +
       96*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 0, x, y^(-1)] +
       96*GG[0, 1, x]*GG[0, 0, x, y^(-1)] - 48*GG[0, 1, y^(-1)]*
        GG[0, 0, x, y^(-1)] - 144*GG[1, x, y^(-1)]*GG[0, 0, x, y^(-1)] -
       24*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, 1, 1, x] -
       72*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, 1, x] + 24*GG[1, y^(-1)]^2*
        GG[0, 1, 1, x] + 24*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, 1, x] +
       48*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, 1, x] - 24*GG[1, y^(-1)]*
        GG[x, y^(-1)]*GG[0, 1, 1, x] + 48*GG[0, 1, y^(-1)]*GG[0, 1, 1, x] -
       48*GG[0, x, y^(-1)]*GG[0, 1, 1, x] + 96*GG[1, x, y^(-1)]*
        GG[0, 1, 1, x] - 24*GG[0, x]^2*GG[0, 1, 1, y^(-1)] +
       24*GG[0, x]*GG[0, y^(-1)]*GG[0, 1, 1, y^(-1)] +
       72*GG[0, x]*GG[1, x]*GG[0, 1, 1, y^(-1)] - 24*GG[0, y^(-1)]*GG[1, x]*
        GG[0, 1, 1, y^(-1)] - 24*GG[1, x]^2*GG[0, 1, 1, y^(-1)] +
       24*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, 1, y^(-1)] -
       24*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, 1, y^(-1)] +
       24*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, 1, y^(-1)] -
       24*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, 1, y^(-1)] -
       24*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, 1, y^(-1)] -
       48*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, 1, y^(-1)] -
       48*GG[0, 1, x]*GG[0, 1, 1, y^(-1)] - 48*GG[0, x, y^(-1)]*
        GG[0, 1, 1, y^(-1)] + 96*GG[1, x, y^(-1)]*GG[0, 1, 1, y^(-1)] -
       96*GG[0, x]^2*GG[0, 1, x, y^(-1)] + 120*GG[0, x]*GG[0, y^(-1)]*
        GG[0, 1, x, y^(-1)] - 48*GG[0, y^(-1)]^2*GG[0, 1, x, y^(-1)] +
       240*GG[0, x]*GG[1, x]*GG[0, 1, x, y^(-1)] - 120*GG[0, y^(-1)]*GG[1, x]*
        GG[0, 1, x, y^(-1)] - 48*GG[1, x]^2*GG[0, 1, x, y^(-1)] +
       24*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, x, y^(-1)] -
       24*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, 1, x, y^(-1)] +
       24*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x, y^(-1)] +
       24*GG[1, y^(-1)]^2*GG[0, 1, x, y^(-1)] + 168*GG[0, x]*GG[x, y^(-1)]*
        GG[0, 1, x, y^(-1)] - 168*GG[0, y^(-1)]*GG[x, y^(-1)]*
        GG[0, 1, x, y^(-1)] - 240*GG[1, x]*GG[x, y^(-1)]*
        GG[0, 1, x, y^(-1)] - 72*GG[x, y^(-1)]^2*GG[0, 1, x, y^(-1)] -
       144*GG[0, 1, x]*GG[0, 1, x, y^(-1)] + 48*GG[0, 1, y^(-1)]*
        GG[0, 1, x, y^(-1)] - 48*GG[0, x, y^(-1)]*GG[0, 1, x, y^(-1)] +
       48*GG[1, x, y^(-1)]*GG[0, 1, x, y^(-1)] + 96*GG[0, x]^2*
        GG[0, x, 1, y^(-1)] - 144*GG[0, x]*GG[0, y^(-1)]*
        GG[0, x, 1, y^(-1)] + 48*GG[0, y^(-1)]^2*GG[0, x, 1, y^(-1)] -
       120*GG[0, x]*GG[1, x]*GG[0, x, 1, y^(-1)] + 72*GG[0, y^(-1)]*GG[1, x]*
        GG[0, x, 1, y^(-1)] + 48*GG[1, x]^2*GG[0, x, 1, y^(-1)] -
       24*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, x, 1, y^(-1)] -
       24*GG[1, x]*GG[1, y^(-1)]*GG[0, x, 1, y^(-1)] +
       24*GG[1, y^(-1)]^2*GG[0, x, 1, y^(-1)] - 96*GG[0, x]*GG[x, y^(-1)]*
        GG[0, x, 1, y^(-1)] + 72*GG[0, y^(-1)]*GG[x, y^(-1)]*
        GG[0, x, 1, y^(-1)] + 48*GG[1, x]*GG[x, y^(-1)]*GG[0, x, 1, y^(-1)] +
       24*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, x, 1, y^(-1)] +
       24*GG[x, y^(-1)]^2*GG[0, x, 1, y^(-1)] - 48*GG[0, 1, x]*
        GG[0, x, 1, y^(-1)] + 96*GG[0, 1, y^(-1)]*GG[0, x, 1, y^(-1)] -
       48*GG[0, x, y^(-1)]*GG[0, x, 1, y^(-1)] - 96*GG[1, x, y^(-1)]*
        GG[0, x, 1, y^(-1)] - 144*GG[0, x]*GG[1, x]*GG[0, x, x, y^(-1)] +
       168*GG[0, y^(-1)]*GG[1, x]*GG[0, x, x, y^(-1)] +
       24*GG[1, x]^2*GG[0, x, x, y^(-1)] - 48*GG[0, x]*GG[1, y^(-1)]*
        GG[0, x, x, y^(-1)] + 24*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[0, x, x, y^(-1)] - 96*GG[1, x]*GG[1, y^(-1)]*GG[0, x, x, y^(-1)] -
       48*GG[1, y^(-1)]^2*GG[0, x, x, y^(-1)] + 240*GG[1, x]*GG[x, y^(-1)]*
        GG[0, x, x, y^(-1)] + 48*GG[1, y^(-1)]*GG[x, y^(-1)]*
        GG[0, x, x, y^(-1)] + 96*GG[0, 1, x]*GG[0, x, x, y^(-1)] -
       48*GG[1, x, y^(-1)]*GG[0, x, x, y^(-1)] + 168*GG[0, x]^2*
        GG[1, 1, x, y^(-1)] - 144*GG[0, x]*GG[0, y^(-1)]*
        GG[1, 1, x, y^(-1)] + 24*GG[0, y^(-1)]^2*GG[1, 1, x, y^(-1)] -
       72*GG[0, x]*GG[1, x]*GG[1, 1, x, y^(-1)] + 48*GG[1, x]^2*
        GG[1, 1, x, y^(-1)] - 192*GG[0, x]*GG[1, y^(-1)]*
        GG[1, 1, x, y^(-1)] + 96*GG[0, y^(-1)]*GG[1, y^(-1)]*
        GG[1, 1, x, y^(-1)] - 24*GG[1, x]*GG[1, y^(-1)]*GG[1, 1, x, y^(-1)] +
       120*GG[1, y^(-1)]^2*GG[1, 1, x, y^(-1)] - 264*GG[0, x]*GG[x, y^(-1)]*
        GG[1, 1, x, y^(-1)] + 48*GG[0, y^(-1)]*GG[x, y^(-1)]*
        GG[1, 1, x, y^(-1)] - 24*GG[1, x]*GG[x, y^(-1)]*GG[1, 1, x, y^(-1)] +
       264*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[1, 1, x, y^(-1)] +
       120*GG[x, y^(-1)]^2*GG[1, 1, x, y^(-1)] - 96*GG[0, 1, x]*
        GG[1, 1, x, y^(-1)] + 48*GG[1, x, y^(-1)]*GG[1, 1, x, y^(-1)] -
       72*GG[0, x]^2*GG[1, x, x, y^(-1)] + 216*GG[0, x]*GG[0, y^(-1)]*
        GG[1, x, x, y^(-1)] - 72*GG[0, y^(-1)]^2*GG[1, x, x, y^(-1)] +
       264*GG[0, x]*GG[1, x]*GG[1, x, x, y^(-1)] - 216*GG[0, y^(-1)]*GG[1, x]*
        GG[1, x, x, y^(-1)] - 72*GG[1, x]^2*GG[1, x, x, y^(-1)] -
       264*GG[0, x]*GG[1, y^(-1)]*GG[1, x, x, y^(-1)] +
       120*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, x, y^(-1)] +
       48*GG[1, x]*GG[1, y^(-1)]*GG[1, x, x, y^(-1)] +
       72*GG[1, y^(-1)]^2*GG[1, x, x, y^(-1)] + 48*GG[0, x]*GG[x, y^(-1)]*
        GG[1, x, x, y^(-1)] - 240*GG[0, y^(-1)]*GG[x, y^(-1)]*
        GG[1, x, x, y^(-1)] - 288*GG[1, x]*GG[x, y^(-1)]*
        GG[1, x, x, y^(-1)] + 288*GG[1, y^(-1)]*GG[x, y^(-1)]*
        GG[1, x, x, y^(-1)] - 96*GG[0, 1, x]*GG[1, x, x, y^(-1)] -
       96*GG[0, 1, y^(-1)]*GG[1, x, x, y^(-1)] + 48*GG[0, x, y^(-1)]*
        GG[1, x, x, y^(-1)] - 96*GG[1, x, y^(-1)]*GG[1, x, x, y^(-1)] +
       432*GG[1, y^(-1)]*GG[0, 0, 0, 1, x] - 432*GG[x, y^(-1)]*
        GG[0, 0, 0, 1, x] - 432*GG[0, x]*GG[0, 0, 0, 1, y^(-1)] +
       432*GG[1, x]*GG[0, 0, 0, 1, y^(-1)] + 432*GG[x, y^(-1)]*
        GG[0, 0, 0, 1, y^(-1)] - 432*GG[1, x]*GG[0, 0, 0, x, y^(-1)] -
       144*GG[1, y^(-1)]*GG[0, 0, 0, x, y^(-1)] + 48*GG[1, y^(-1)]*
        GG[0, 0, 1, 1, x] - 48*GG[x, y^(-1)]*GG[0, 0, 1, 1, x] -
       48*GG[0, x]*GG[0, 0, 1, 1, y^(-1)] + 48*GG[1, x]*
        GG[0, 0, 1, 1, y^(-1)] + 48*GG[x, y^(-1)]*GG[0, 0, 1, 1, y^(-1)] -
       240*GG[0, x]*GG[0, 0, 1, x, y^(-1)] + 240*GG[0, y^(-1)]*
        GG[0, 0, 1, x, y^(-1)] + 288*GG[1, x]*GG[0, 0, 1, x, y^(-1)] +
       96*GG[1, y^(-1)]*GG[0, 0, 1, x, y^(-1)] + 240*GG[x, y^(-1)]*
        GG[0, 0, 1, x, y^(-1)] + 288*GG[0, x]*GG[0, 0, x, 1, y^(-1)] -
       192*GG[0, y^(-1)]*GG[0, 0, x, 1, y^(-1)] -
       144*GG[1, x]*GG[0, 0, x, 1, y^(-1)] + 96*GG[1, y^(-1)]*
        GG[0, 0, x, 1, y^(-1)] - 192*GG[x, y^(-1)]*GG[0, 0, x, 1, y^(-1)] -
       288*GG[1, x]*GG[0, 0, x, x, y^(-1)] - 48*GG[1, y^(-1)]*
        GG[0, 0, x, x, y^(-1)] + 48*GG[0, x]*GG[0, 1, 0, x, y^(-1)] -
       48*GG[0, y^(-1)]*GG[0, 1, 0, x, y^(-1)] -
       48*GG[1, x]*GG[0, 1, 0, x, y^(-1)] + 48*GG[1, y^(-1)]*
        GG[0, 1, 0, x, y^(-1)] - 48*GG[x, y^(-1)]*GG[0, 1, 0, x, y^(-1)] +
       96*GG[1, y^(-1)]*GG[0, 1, 1, 1, x] - 96*GG[x, y^(-1)]*
        GG[0, 1, 1, 1, x] - 96*GG[0, x]*GG[0, 1, 1, 1, y^(-1)] +
       96*GG[1, x]*GG[0, 1, 1, 1, y^(-1)] + 96*GG[x, y^(-1)]*
        GG[0, 1, 1, 1, y^(-1)] - 48*GG[1, x]*GG[0, 1, 1, x, y^(-1)] -
       48*GG[0, x]*GG[0, 1, x, 1, y^(-1)] - 96*GG[1, x]*
        GG[0, 1, x, 1, y^(-1)] - 96*GG[1, y^(-1)]*GG[0, 1, x, 1, y^(-1)] +
       48*GG[x, y^(-1)]*GG[0, 1, x, 1, y^(-1)] - 288*GG[0, x]*
        GG[0, 1, x, x, y^(-1)] + 240*GG[0, y^(-1)]*GG[0, 1, x, x, y^(-1)] +
       384*GG[1, x]*GG[0, 1, x, x, y^(-1)] + 288*GG[x, y^(-1)]*
        GG[0, 1, x, x, y^(-1)] + 96*GG[0, x]*GG[0, x, 1, 1, y^(-1)] -
       48*GG[0, y^(-1)]*GG[0, x, 1, 1, y^(-1)] -
       96*GG[1, x]*GG[0, x, 1, 1, y^(-1)] - 48*GG[x, y^(-1)]*
        GG[0, x, 1, 1, y^(-1)] + 144*GG[0, x]*GG[0, x, 1, x, y^(-1)] -
       96*GG[0, y^(-1)]*GG[0, x, 1, x, y^(-1)] + 48*GG[1, y^(-1)]*
        GG[0, x, 1, x, y^(-1)] - 96*GG[x, y^(-1)]*GG[0, x, 1, x, y^(-1)] +
       96*GG[0, x]*GG[0, x, x, 1, y^(-1)] - 48*GG[0, y^(-1)]*
        GG[0, x, x, 1, y^(-1)] + 96*GG[1, x]*GG[0, x, x, 1, y^(-1)] +
       144*GG[1, y^(-1)]*GG[0, x, x, 1, y^(-1)] - 96*GG[x, y^(-1)]*
        GG[0, x, x, 1, y^(-1)] - 336*GG[1, x]*GG[0, x, x, x, y^(-1)] -
       48*GG[1, y^(-1)]*GG[0, x, x, x, y^(-1)] + 480*GG[0, x]*
        GG[1, 1, 1, x, y^(-1)] - 192*GG[0, y^(-1)]*GG[1, 1, 1, x, y^(-1)] -
       48*GG[1, x]*GG[1, 1, 1, x, y^(-1)] - 432*GG[1, y^(-1)]*
        GG[1, 1, 1, x, y^(-1)] - 480*GG[x, y^(-1)]*GG[1, 1, 1, x, y^(-1)] +
       528*GG[0, x]*GG[1, 1, x, x, y^(-1)] - 144*GG[0, y^(-1)]*
        GG[1, 1, x, x, y^(-1)] - 48*GG[1, x]*GG[1, 1, x, x, y^(-1)] -
       432*GG[1, y^(-1)]*GG[1, 1, x, x, y^(-1)] - 480*GG[x, y^(-1)]*
        GG[1, 1, x, x, y^(-1)] - 48*GG[0, x]*GG[1, x, x, x, y^(-1)] +
       336*GG[0, y^(-1)]*GG[1, x, x, x, y^(-1)] +
       384*GG[1, x]*GG[1, x, x, x, y^(-1)] - 384*GG[1, y^(-1)]*
        GG[1, x, x, x, y^(-1)] - 288*GG[0, 0, 0, 1, x, y^(-1)] +
       576*GG[0, 0, 0, x, 1, y^(-1)] + 192*GG[0, 0, 1, 0, x, y^(-1)] -
       96*GG[0, 0, 1, 1, x, y^(-1)] - 192*GG[0, 0, 1, x, 1, y^(-1)] -
       288*GG[0, 0, 1, x, x, y^(-1)] + 96*GG[0, 0, x, 0, 1, y^(-1)] -
       192*GG[0, 0, x, 1, 1, y^(-1)] + 384*GG[0, 0, x, 1, x, y^(-1)] +
       288*GG[0, 0, x, x, 1, y^(-1)] - 96*GG[0, 1, 0, x, 1, y^(-1)] +
       192*GG[0, 1, 0, x, x, y^(-1)] + 96*GG[0, 1, 1, 0, x, y^(-1)] -
       192*GG[0, 1, 1, 1, x, y^(-1)] + 96*GG[0, 1, x, 0, x, y^(-1)] +
       192*GG[0, 1, x, 1, 1, y^(-1)] - 96*GG[0, 1, x, 1, x, y^(-1)] -
       576*GG[0, 1, x, x, x, y^(-1)] + 96*GG[0, x, 0, x, 1, y^(-1)] +
       96*GG[0, x, 1, 1, x, y^(-1)] - 96*GG[0, x, 1, x, 1, y^(-1)] +
       192*GG[0, x, 1, x, x, y^(-1)] - 288*GG[0, x, x, 1, 1, y^(-1)] +
       192*GG[0, x, x, 1, x, y^(-1)] + 96*GG[0, x, x, x, 1, y^(-1)] +
       864*GG[1, 1, 1, 1, x, y^(-1)] + 672*GG[1, 1, 1, x, x, y^(-1)] -
       96*GG[1, 1, x, 1, x, y^(-1)] + 1344*GG[1, 1, x, x, x, y^(-1)] +
       192*GG[1, x, 1, x, x, y^(-1)] + 48*GG[1, x]*GG[1, y^(-1)]*zeta[3] -
       96*GG[0, 1, y^(-1)]*zeta[3] - 192*GG[1, x, y^(-1)]*zeta[3])/384 +
     cr[0, 1]*GG[1, y^(-1)]*zeta[4] + cr[0, 2]*GG[x, y^(-1)]*zeta[4]

g3GG00im = ci[0, 46]*(GG[0, x] - GG[1, x])*GG[1, x]*
      (GG[0, y^(-1)] - GG[1, y^(-1)])*GG[1, y^(-1)] +
     ci[0, 42]*(GG[0, x] - GG[1, x])^2*GG[1, y^(-1)]^2 +
     ci[0, 38]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*(GG[0, x]*GG[0, y^(-1)] +
       GG[0, y^(-1)]*GG[1, x] - GG[1, x]*GG[1, y^(-1)]) +
     ci[0, 36]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*
      (GG[0, x]^2 + GG[0, x]*GG[1, x] - 2*GG[1, x]^2 +
       3*GG[0, y^(-1)]*GG[1, y^(-1)] - 2*GG[1, y^(-1)]^2) +
     ci[0, 40]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*(GG[0, x]*GG[1, x] -
       GG[1, x]^2 + GG[0, y^(-1)]*GG[1, y^(-1)] - GG[1, y^(-1)]^2) +
     ci[0, 45]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*(GG[0, y^(-1)]^2 +
       GG[1, x]^2 - 2*GG[0, y^(-1)]*GG[1, y^(-1)] + GG[1, y^(-1)]^2) +
     ci[0, 50]*(GG[0, x]*GG[1, x]^3 - GG[1, x]^4 + GG[0, y^(-1)]^3*
        GG[1, y^(-1)] - 3*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 +
       3*GG[0, y^(-1)]*GG[1, y^(-1)]^3 - GG[1, y^(-1)]^4) +
     ci[0, 35]*(GG[0, x]^3*GG[1, x] - GG[1, x]^4 + 3*GG[0, y^(-1)]^3*
        GG[1, y^(-1)] - 6*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 +
       4*GG[0, y^(-1)]*GG[1, y^(-1)]^3 - GG[1, y^(-1)]^4) +
     ci[0, 39]*(GG[0, x]^2*GG[1, x]^2 - GG[1, x]^4 + 2*GG[0, y^(-1)]^3*
        GG[1, y^(-1)] - 5*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 +
       4*GG[0, y^(-1)]*GG[1, y^(-1)]^3 - GG[1, y^(-1)]^4) +
     ci[0, 37]*(GG[0, x] - GG[0, y^(-1)])^3*GG[x, y^(-1)] +
     ci[0, 47]*GG[1, x]*(GG[0, y^(-1)] - GG[1, y^(-1)])*
      (GG[0, x] - GG[1, x] - GG[1, y^(-1)])*GG[x, y^(-1)] +
     ci[0, 55]*GG[1, x]*(GG[0, y^(-1)] - GG[1, y^(-1)])*
      (GG[0, y^(-1)] - GG[1, x] - GG[1, y^(-1)])*GG[x, y^(-1)] +
     ci[0, 43]*(GG[0, x] - GG[1, x])*(GG[0, x] - GG[1, x] - GG[1, y^(-1)])*
      GG[1, y^(-1)]*GG[x, y^(-1)] + ci[0, 48]*(GG[0, x] - GG[1, x])*
      (GG[0, y^(-1)] - GG[1, x] - GG[1, y^(-1)])*GG[1, y^(-1)]*
      GG[x, y^(-1)] + ci[0, 51]*(GG[0, x]*GG[1, x]^2 - GG[1, x]^3 -
       GG[0, y^(-1)]^2*GG[1, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, y^(-1)]^2 -
       GG[1, y^(-1)]^3)*GG[x, y^(-1)] + ci[0, 41]*(GG[0, x]^2*GG[1, x] -
       GG[1, x]^3 - 2*GG[0, y^(-1)]^2*GG[1, y^(-1)] +
       3*GG[0, y^(-1)]*GG[1, y^(-1)]^2 - GG[1, y^(-1)]^3)*GG[x, y^(-1)] +
     ci[0, 49]*GG[0, x]*GG[0, y^(-1)]*GG[x, y^(-1)]^2 +
     ci[0, 57]*GG[1, x]*(GG[0, y^(-1)] - GG[1, y^(-1)])*GG[x, y^(-1)]^2 +
     ci[0, 53]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*GG[x, y^(-1)]^2 +
     ci[0, 52]*(GG[0, x]*GG[1, x] - GG[1, x]^2 + GG[0, y^(-1)]*
        GG[1, y^(-1)] - GG[1, y^(-1)]^2)*GG[x, y^(-1)]^2 +
     ci[0, 44]*(GG[0, x]^2 - GG[1, x]^2 + 2*GG[0, y^(-1)]*GG[1, y^(-1)] -
       GG[1, y^(-1)]^2)*GG[x, y^(-1)]^2 +
     ci[0, 56]*(GG[0, y^(-1)]^2 + GG[1, x]^2 - 2*GG[0, y^(-1)]*
        GG[1, y^(-1)] + GG[1, y^(-1)]^2)*GG[x, y^(-1)]^2 +
     ci[0, 54]*(GG[0, x] - GG[1, x] - GG[1, y^(-1)])*GG[x, y^(-1)]^3 +
     ci[0, 58]*(GG[0, y^(-1)] - GG[1, x] - GG[1, y^(-1)])*GG[x, y^(-1)]^3 +
     ci[0, 59]*GG[x, y^(-1)]^4 +
     (ci[0, 30]*(GG[0, y^(-1)]*GG[1, x]^2*GG[1, y^(-1)] +
        GG[0, x]*GG[1, x]*GG[1, y^(-1)]^2 - GG[1, x]^2*GG[1, y^(-1)]^2 -
        2*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, 1, x] - 2*GG[0, x]*GG[1, x]*
         GG[0, 1, y^(-1)] + 4*GG[0, 1, x]*GG[0, 1, y^(-1)]))/4 +
     (ci[0, 29]*(GG[1, x]^4 - 2*GG[0, y^(-1)]^3*GG[1, y^(-1)] +
        6*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 - 4*GG[0, y^(-1)]*GG[1, y^(-1)]^3 +
        GG[1, y^(-1)]^4 - 4*GG[0, x]*GG[1, x]*GG[0, 1, x] + 4*GG[0, 1, x]^2 -
        4*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] +
        4*GG[0, 1, y^(-1)]^2))/4 + ci[0, 33]*GG[0, x, y^(-1)]*
      (GG[0, x]*GG[x, y^(-1)] - GG[0, y^(-1)]*GG[x, y^(-1)] +
       GG[0, x, y^(-1)]) + (ci[0, 31]*(GG[0, y^(-1)]*GG[1, x]^2*
         GG[x, y^(-1)] - GG[1, x]^3*GG[x, y^(-1)] - 3*GG[0, y^(-1)]^2*
         GG[1, y^(-1)]*GG[x, y^(-1)] + 2*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*
         GG[x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*
         GG[x, y^(-1)] - 2*GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)] +
        GG[0, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] + 3*GG[0, y^(-1)]*
         GG[1, y^(-1)]^2*GG[x, y^(-1)] - 2*GG[1, x]*GG[1, y^(-1)]^2*
         GG[x, y^(-1)] - GG[1, y^(-1)]^3*GG[x, y^(-1)] +
        2*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, x] - 2*GG[0, y^(-1)]*GG[x, y^(-1)]*
         GG[0, 1, x] - 2*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
        2*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] -
        2*GG[0, x]*GG[1, x]*GG[0, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, y^(-1)]*
         GG[0, x, y^(-1)] + 4*GG[0, 1, x]*GG[0, x, y^(-1)] -
        4*GG[0, 1, y^(-1)]*GG[0, x, y^(-1)]))/4 +
     (ci[0, 32]*(-(GG[0, x]*GG[1, x]^2*GG[1, y^(-1)]) +
        GG[1, x]^3*GG[1, y^(-1)] - GG[0, x]*GG[1, y^(-1)]^3 +
        GG[1, x]*GG[1, y^(-1)]^3 - GG[1, x]^3*GG[x, y^(-1)] -
        2*GG[0, y^(-1)]^2*GG[1, y^(-1)]*GG[x, y^(-1)] +
        2*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] -
        GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)] + GG[0, x]*GG[1, y^(-1)]^2*
         GG[x, y^(-1)] + 3*GG[0, y^(-1)]*GG[1, y^(-1)]^2*GG[x, y^(-1)] -
        GG[1, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] - GG[1, y^(-1)]^3*
         GG[x, y^(-1)] + 2*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, x] -
        2*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] + 2*GG[1, x]*GG[x, y^(-1)]*
         GG[0, 1, x] - 2*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, x] +
        2*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] - 2*GG[1, x]*GG[1, y^(-1)]*
         GG[0, 1, y^(-1)] - 2*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
        2*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] +
        2*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] - 2*GG[1, y^(-1)]*
         GG[x, y^(-1)]*GG[0, 1, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, y^(-1)]*
         GG[0, x, y^(-1)] - 4*GG[0, 1, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x]*GG[1, x]*GG[1, x, y^(-1)] - 2*GG[0, y^(-1)]*GG[1, y^(-1)]*
         GG[1, x, y^(-1)] + 4*GG[0, 1, x]*GG[1, x, y^(-1)] +
        4*GG[0, 1, y^(-1)]*GG[1, x, y^(-1)]))/4 +
     (ci[0, 34]*(-(GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)]) +
        GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)] + GG[0, x]*GG[1, y^(-1)]^2*
         GG[x, y^(-1)] - GG[1, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] +
        GG[0, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] - GG[1, x]*GG[1, y^(-1)]*
         GG[0, x, y^(-1)] + GG[1, x]*GG[x, y^(-1)]*GG[0, x, y^(-1)] -
        GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x]*GG[1, y^(-1)]*GG[1, x, y^(-1)] + 2*GG[1, x]*GG[1, y^(-1)]*
         GG[1, x, y^(-1)] + GG[0, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] -
        GG[0, y^(-1)]*GG[x, y^(-1)]*GG[1, x, y^(-1)] -
        2*GG[1, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] + 2*GG[1, y^(-1)]*
         GG[x, y^(-1)]*GG[1, x, y^(-1)] + 2*GG[0, x, y^(-1)]*
         GG[1, x, y^(-1)] - 2*GG[1, x, y^(-1)]^2))/2 +
     (ci[0, 11]*GG[x, y^(-1)]*(GG[1, x]^3 + 3*GG[0, y^(-1)]^2*GG[1, y^(-1)] -
        3*GG[0, y^(-1)]*GG[1, y^(-1)]^2 + GG[1, y^(-1)]^3 -
        6*GG[0, x]*GG[0, 1, x] - 6*GG[0, y^(-1)]*GG[0, 1, y^(-1)] +
        12*GG[0, 0, 1, x] + 12*GG[0, 0, 1, y^(-1)]))/12 +
     (ci[0, 8]*(GG[1, x]^4 - 4*GG[0, y^(-1)]^3*GG[1, y^(-1)] +
        6*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 - 4*GG[0, y^(-1)]*GG[1, y^(-1)]^3 +
        GG[1, y^(-1)]^4 - 6*GG[0, x]^2*GG[0, 1, x] + 6*GG[0, y^(-1)]^2*
         GG[0, 1, y^(-1)] + 12*GG[0, x]*GG[0, 0, 1, x] -
        12*GG[0, y^(-1)]*GG[0, 0, 1, y^(-1)]))/12 +
     (ci[0, 10]*(3*GG[0, x]*GG[1, x]^2*GG[1, y^(-1)] -
        2*GG[1, x]^3*GG[1, y^(-1)] - 3*GG[0, x]*GG[0, y^(-1)]*
         GG[1, y^(-1)]^2 + 3*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]^2 +
        2*GG[0, x]*GG[1, y^(-1)]^3 - 2*GG[1, x]*GG[1, y^(-1)]^3 -
        6*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, x] + 6*GG[0, x]*GG[0, y^(-1)]*
         GG[0, 1, y^(-1)] - 6*GG[0, y^(-1)]*GG[1, x]*GG[0, 1, y^(-1)] +
        12*GG[1, y^(-1)]*GG[0, 0, 1, x] - 12*GG[0, x]*GG[0, 0, 1, y^(-1)] +
        12*GG[1, x]*GG[0, 0, 1, y^(-1)]))/12 +
     (ci[0, 9]*(GG[1, x]^4 - 3*GG[0, y^(-1)]^3*GG[1, y^(-1)] +
        6*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 - 4*GG[0, y^(-1)]*GG[1, y^(-1)]^3 +
        GG[1, y^(-1)]^4 - 6*GG[0, x]*GG[1, x]*GG[0, 1, x] +
        6*GG[0, y^(-1)]^2*GG[0, 1, y^(-1)] - 6*GG[0, y^(-1)]*GG[1, y^(-1)]*
         GG[0, 1, y^(-1)] + 12*GG[1, x]*GG[0, 0, 1, x] -
        12*GG[0, y^(-1)]*GG[0, 0, 1, y^(-1)] + 12*GG[1, y^(-1)]*
         GG[0, 0, 1, y^(-1)]))/12 + (ci[0, 14]*(GG[0, x] - GG[0, y^(-1)])*
       (GG[0, x]*GG[0, x, y^(-1)] - GG[0, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, 0, x, y^(-1)]))/2 + (ci[0, 17]*GG[x, y^(-1)]*
       (GG[0, x]*GG[0, x, y^(-1)] - GG[0, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, 0, x, y^(-1)]))/2 + (ci[0, 13]*GG[x, y^(-1)]*
       (GG[1, x]^3 - 3*GG[0, y^(-1)]*GG[1, y^(-1)]^2 + GG[1, y^(-1)]^3 -
        6*GG[1, x]*GG[0, 1, x] + 6*GG[0, y^(-1)]*GG[0, 1, y^(-1)] +
        6*GG[1, y^(-1)]*GG[0, 1, y^(-1)] - 12*GG[0, 0, 1, y^(-1)] +
        12*GG[0, 1, 1, x] - 12*GG[0, 1, 1, y^(-1)]))/12 +
     (ci[0, 12]*(-(GG[0, y^(-1)]^3*GG[1, y^(-1)]) -
        GG[1, x]^3*GG[1, y^(-1)] - 3*GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]^2 +
        3*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 + 3*GG[0, y^(-1)]*GG[1, x]*
         GG[1, y^(-1)]^2 + GG[0, x]*GG[1, y^(-1)]^3 -
        GG[1, x]*GG[1, y^(-1)]^3 - 6*GG[0, x]*GG[1, x]*GG[0, 1, x] +
        6*GG[1, x]^2*GG[0, 1, x] + 6*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] +
        6*GG[0, x]*GG[0, y^(-1)]*GG[0, 1, y^(-1)] - 6*GG[0, y^(-1)]*GG[1, x]*
         GG[0, 1, y^(-1)] + 6*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] -
        6*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] -
        6*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] - 6*GG[1, y^(-1)]^2*
         GG[0, 1, y^(-1)] - 12*GG[0, x]*GG[0, 0, 1, y^(-1)] +
        12*GG[1, x]*GG[0, 0, 1, y^(-1)] + 12*GG[1, y^(-1)]*
         GG[0, 0, 1, y^(-1)] + 12*GG[0, x]*GG[0, 1, 1, x] -
        12*GG[1, x]*GG[0, 1, 1, x] - 12*GG[1, y^(-1)]*GG[0, 1, 1, x] -
        12*GG[0, x]*GG[0, 1, 1, y^(-1)] + 12*GG[1, x]*GG[0, 1, 1, y^(-1)] +
        12*GG[1, y^(-1)]*GG[0, 1, 1, y^(-1)]))/12 -
     (ci[0, 26]*(GG[0, x] - GG[0, y^(-1)])*(GG[x, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x, x, y^(-1)]))/2 +
     (ci[0, 27]*(GG[0, y^(-1)] - GG[1, x] - GG[1, y^(-1)])*
       (GG[x, y^(-1)]*GG[0, x, y^(-1)] - 2*GG[0, x, x, y^(-1)]))/2 -
     (ci[0, 28]*GG[x, y^(-1)]*(GG[x, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x, x, y^(-1)]))/2 - (ci[0, 25]*GG[x, y^(-1)]*
       (GG[1, x]^2*GG[1, y^(-1)] - GG[0, x]*GG[1, y^(-1)]^2 +
        GG[1, x]*GG[1, y^(-1)]^2 - 2*GG[1, y^(-1)]*GG[0, 1, x] +
        2*GG[0, x]*GG[0, 1, y^(-1)] - 2*GG[1, x]*GG[0, 1, y^(-1)] +
        2*GG[1, x]*GG[0, x, y^(-1)] + 2*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, x]*GG[1, x, y^(-1)] - 2*GG[0, y^(-1)]*GG[1, x, y^(-1)] -
        4*GG[1, x]*GG[1, x, y^(-1)] + 4*GG[1, y^(-1)]*GG[1, x, y^(-1)] -
        4*GG[0, x, 1, y^(-1)] - 8*GG[1, 1, x, y^(-1)]))/4 +
     (ci[0, 22]*GG[x, y^(-1)]*(GG[1, x]^2*GG[1, y^(-1)] -
        GG[0, x]*GG[1, y^(-1)]^2 + GG[1, x]*GG[1, y^(-1)]^2 -
        GG[1, x]^2*GG[x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, y^(-1)]*
         GG[x, y^(-1)] - GG[1, y^(-1)]^2*GG[x, y^(-1)] -
        2*GG[1, y^(-1)]*GG[0, 1, x] + 2*GG[x, y^(-1)]*GG[0, 1, x] +
        2*GG[0, x]*GG[0, 1, y^(-1)] - 2*GG[1, x]*GG[0, 1, y^(-1)] -
        2*GG[x, y^(-1)]*GG[0, 1, y^(-1)] + 2*GG[1, x]*GG[0, x, y^(-1)] -
        2*GG[0, y^(-1)]*GG[1, x, y^(-1)] - 2*GG[1, x]*GG[1, x, y^(-1)] +
        2*GG[1, y^(-1)]*GG[1, x, y^(-1)] + 4*GG[0, 1, x, y^(-1)] -
        4*GG[1, 1, x, y^(-1)]))/4 -
     (ci[0, 24]*(GG[0, y^(-1)] - GG[1, x] - GG[1, y^(-1)])*
       (-(GG[1, x]^2*GG[1, y^(-1)]) + GG[0, x]*GG[1, y^(-1)]^2 -
        GG[1, x]*GG[1, y^(-1)]^2 + 2*GG[1, y^(-1)]*GG[0, 1, x] -
        2*GG[0, x]*GG[0, 1, y^(-1)] + 2*GG[1, x]*GG[0, 1, y^(-1)] -
        2*GG[1, x]*GG[0, x, y^(-1)] - 2*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x]*GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[1, x]*GG[1, x, y^(-1)] - 4*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[0, x, 1, y^(-1)] + 8*GG[1, 1, x, y^(-1)]))/4 +
     (ci[0, 23]*(-(GG[0, x]*GG[1, x]^2*GG[1, y^(-1)]) +
        GG[0, y^(-1)]*GG[1, x]^2*GG[1, y^(-1)] - GG[0, x]*GG[0, y^(-1)]*
         GG[1, y^(-1)]^2 + GG[0, x]*GG[1, x]*GG[1, y^(-1)]^2 +
        GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]^2 - GG[1, x]^2*GG[1, y^(-1)]^2 +
        2*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, x] - 2*GG[0, y^(-1)]*GG[1, y^(-1)]*
         GG[0, 1, x] - 2*GG[0, x]^2*GG[0, 1, y^(-1)] +
        2*GG[0, x]*GG[0, y^(-1)]*GG[0, 1, y^(-1)] + 2*GG[0, x]*GG[1, x]*
         GG[0, 1, y^(-1)] - 2*GG[0, y^(-1)]*GG[1, x]*GG[0, 1, y^(-1)] -
        2*GG[0, x]*GG[1, x]*GG[0, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*
         GG[0, x, y^(-1)] - 2*GG[0, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[0, x]^2*GG[1, x, y^(-1)] + 4*GG[0, x]*GG[0, y^(-1)]*
         GG[1, x, y^(-1)] - 2*GG[0, y^(-1)]^2*GG[1, x, y^(-1)] +
        4*GG[0, x]*GG[1, x]*GG[1, x, y^(-1)] - 4*GG[0, y^(-1)]*GG[1, x]*
         GG[1, x, y^(-1)] - 4*GG[0, x]*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[0, x]*GG[0, x, 1, y^(-1)] - 4*GG[0, y^(-1)]*
         GG[0, x, 1, y^(-1)] + 8*GG[0, x]*GG[1, 1, x, y^(-1)] -
        8*GG[0, y^(-1)]*GG[1, 1, x, y^(-1)]))/4 +
     (ci[0, 15]*(GG[1, x]^3*GG[1, y^(-1)] + GG[0, x]*GG[0, y^(-1)]*
         GG[1, y^(-1)]^2 - GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]^2 -
        GG[0, x]*GG[1, y^(-1)]^3 + GG[1, x]*GG[1, y^(-1)]^3 -
        2*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] - 2*GG[0, x]*GG[0, y^(-1)]*
         GG[0, 1, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*GG[0, 1, y^(-1)] +
        2*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] - 2*GG[1, x]*GG[1, y^(-1)]*
         GG[0, 1, y^(-1)] + 2*GG[0, x]*GG[1, x]*GG[0, x, y^(-1)] -
        4*GG[0, y^(-1)]*GG[1, x]*GG[0, x, y^(-1)] - 2*GG[0, y^(-1)]*
         GG[1, y^(-1)]*GG[0, x, y^(-1)] + 2*GG[1, x]*GG[1, y^(-1)]*
         GG[0, x, y^(-1)] + 2*GG[1, y^(-1)]^2*GG[0, x, y^(-1)] -
        2*GG[0, x]*GG[0, y^(-1)]*GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]^2*
         GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*GG[1, x, y^(-1)] -
        2*GG[1, x]^2*GG[1, x, y^(-1)] + 2*GG[0, x]*GG[1, y^(-1)]*
         GG[1, x, y^(-1)] - 4*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
        2*GG[1, y^(-1)]^2*GG[1, x, y^(-1)] + 4*GG[1, x]*GG[0, 0, x, y^(-1)] +
        4*GG[0, y^(-1)]*GG[0, x, 1, y^(-1)] - 4*GG[1, y^(-1)]*
         GG[0, x, 1, y^(-1)] + 4*GG[0, y^(-1)]*GG[1, 1, x, y^(-1)] -
        4*GG[1, x]*GG[1, 1, x, y^(-1)] - 4*GG[1, y^(-1)]*
         GG[1, 1, x, y^(-1)]))/4 +
     (ci[0, 16]*(GG[0, x]*GG[1, x]^2*GG[1, y^(-1)] -
        GG[1, x]^3*GG[1, y^(-1)] + GG[0, x]*GG[1, y^(-1)]^3 -
        GG[1, x]*GG[1, y^(-1)]^3 - 2*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, x] +
        2*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] - 2*GG[0, x]*GG[1, y^(-1)]*
         GG[0, 1, y^(-1)] + 2*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] +
        2*GG[0, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] - 2*GG[0, y^(-1)]*
         GG[1, y^(-1)]*GG[0, x, y^(-1)] - 2*GG[1, x]*GG[1, y^(-1)]*
         GG[0, x, y^(-1)] - 2*GG[1, y^(-1)]^2*GG[0, x, y^(-1)] -
        2*GG[0, x]*GG[1, x]*GG[1, x, y^(-1)] + 2*GG[1, x]^2*
         GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, y^(-1)] -
        2*GG[1, y^(-1)]^2*GG[1, x, y^(-1)] + 4*GG[1, y^(-1)]*
         GG[0, 0, x, y^(-1)] + 4*GG[1, y^(-1)]*GG[0, x, 1, y^(-1)] -
        4*GG[0, x]*GG[1, 1, x, y^(-1)] + 4*GG[1, x]*GG[1, 1, x, y^(-1)] +
        4*GG[1, y^(-1)]*GG[1, 1, x, y^(-1)]))/4 +
     (ci[0, 20]*(GG[1, x]^3*GG[x, y^(-1)] + 3*GG[0, y^(-1)]^2*GG[1, y^(-1)]*
         GG[x, y^(-1)] - 2*GG[0, x]*GG[1, x]*GG[1, y^(-1)]*GG[x, y^(-1)] +
        2*GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)] - 2*GG[0, x]*GG[1, y^(-1)]^2*
         GG[x, y^(-1)] - 3*GG[0, y^(-1)]*GG[1, y^(-1)]^2*GG[x, y^(-1)] +
        2*GG[1, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] + GG[1, y^(-1)]^3*
         GG[x, y^(-1)] - 2*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, x] -
        2*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] -
        2*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, x]^2*GG[1, x, y^(-1)] - 2*GG[0, x]*GG[1, x]*
         GG[1, x, y^(-1)] - 2*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, y^(-1)] -
        2*GG[0, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] - 2*GG[0, y^(-1)]*
         GG[x, y^(-1)]*GG[1, x, y^(-1)] + 4*GG[0, y^(-1)]*
         GG[0, 1, x, y^(-1)] + 4*GG[0, y^(-1)]*GG[0, x, 1, y^(-1)] -
        4*GG[0, y^(-1)]*GG[0, x, x, y^(-1)] + 4*GG[0, y^(-1)]*
         GG[1, 1, x, y^(-1)] + 4*GG[0, x]*GG[1, x, x, y^(-1)] +
        4*GG[0, y^(-1)]*GG[1, x, x, y^(-1)]))/4 +
     (ci[0, 18]*(GG[0, x]*GG[1, x]^2*GG[1, y^(-1)] - GG[0, y^(-1)]*GG[1, x]^2*
         GG[1, y^(-1)] + GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]^2 -
        GG[0, x]*GG[1, x]*GG[1, y^(-1)]^2 - GG[0, y^(-1)]*GG[1, x]*
         GG[1, y^(-1)]^2 + GG[1, x]^2*GG[1, y^(-1)]^2 +
        GG[0, y^(-1)]*GG[1, x]^2*GG[x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*
         GG[1, y^(-1)]*GG[x, y^(-1)] - GG[0, x]*GG[1, y^(-1)]^2*
         GG[x, y^(-1)] - 2*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, x] +
        2*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, 1, x] - 2*GG[0, y^(-1)]*
         GG[x, y^(-1)]*GG[0, 1, x] + 2*GG[0, x]^2*GG[0, 1, y^(-1)] -
        2*GG[0, x]*GG[0, y^(-1)]*GG[0, 1, y^(-1)] - 2*GG[0, x]*GG[1, x]*
         GG[0, 1, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*GG[0, 1, y^(-1)] -
        2*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] + 2*GG[0, x]*GG[1, x]*
         GG[0, x, y^(-1)] - 2*GG[0, y^(-1)]*GG[1, x]*GG[0, x, y^(-1)] -
        2*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, x]^2*GG[1, x, y^(-1)] - 2*GG[0, x]*GG[0, y^(-1)]*
         GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]^2*GG[1, x, y^(-1)] -
        4*GG[0, x]*GG[1, x]*GG[1, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*
         GG[1, x, y^(-1)] + 2*GG[0, x]*GG[1, y^(-1)]*GG[1, x, y^(-1)] -
        4*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, y^(-1)] -
        2*GG[0, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] - 2*GG[0, y^(-1)]*
         GG[x, y^(-1)]*GG[1, x, y^(-1)] + 4*GG[0, x]*GG[0, 1, x, y^(-1)] +
        4*GG[0, y^(-1)]*GG[0, x, 1, y^(-1)] - 4*GG[0, y^(-1)]*
         GG[0, x, x, y^(-1)] - 4*GG[0, x]*GG[1, 1, x, y^(-1)] +
        8*GG[0, y^(-1)]*GG[1, 1, x, y^(-1)] + 4*GG[0, x]*
         GG[1, x, x, y^(-1)] + 4*GG[0, y^(-1)]*GG[1, x, x, y^(-1)]))/4 +
     (ci[0, 19]*(-(GG[0, y^(-1)]*GG[1, x]^2*GG[1, y^(-1)]) +
        GG[1, x]^3*GG[1, y^(-1)] + GG[0, x]*GG[0, y^(-1)]*GG[1, y^(-1)]^2 -
        GG[0, x]*GG[1, x]*GG[1, y^(-1)]^2 - GG[0, y^(-1)]*GG[1, x]*
         GG[1, y^(-1)]^2 + 2*GG[1, x]^2*GG[1, y^(-1)]^2 -
        GG[0, x]*GG[1, y^(-1)]^3 + GG[1, x]*GG[1, y^(-1)]^3 +
        GG[0, y^(-1)]*GG[1, x]^2*GG[x, y^(-1)] - 2*GG[0, x]*GG[1, x]*
         GG[1, y^(-1)]*GG[x, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]*
         GG[x, y^(-1)] + GG[1, x]^2*GG[1, y^(-1)]*GG[x, y^(-1)] -
        GG[1, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] + 2*GG[0, y^(-1)]*
         GG[1, y^(-1)]*GG[0, 1, x] - 2*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] -
        2*GG[1, y^(-1)]^2*GG[0, 1, x] - 2*GG[0, y^(-1)]*GG[x, y^(-1)]*
         GG[0, 1, x] + 2*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, 1, x] -
        2*GG[0, x]*GG[0, y^(-1)]*GG[0, 1, y^(-1)] + 2*GG[0, x]*GG[1, x]*
         GG[0, 1, y^(-1)] + 2*GG[0, y^(-1)]*GG[1, x]*GG[0, 1, y^(-1)] -
        2*GG[1, x]^2*GG[0, 1, y^(-1)] + 2*GG[0, x]*GG[1, y^(-1)]*
         GG[0, 1, y^(-1)] - 2*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] -
        2*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, y^(-1)] - 2*GG[0, y^(-1)]*GG[1, x]*
         GG[0, x, y^(-1)] + 2*GG[1, x]^2*GG[0, x, y^(-1)] -
        2*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[1, x]*GG[1, y^(-1)]*GG[0, x, y^(-1)] + 2*GG[1, y^(-1)]^2*
         GG[0, x, y^(-1)] + 2*GG[0, y^(-1)]*GG[x, y^(-1)]*GG[0, x, y^(-1)] -
        2*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, y^(-1)]^2*GG[1, x, y^(-1)] + 2*GG[0, x]*GG[1, x]*
         GG[1, x, y^(-1)] - 4*GG[1, x]^2*GG[1, x, y^(-1)] -
        6*GG[0, y^(-1)]*GG[1, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[1, y^(-1)]^2*GG[1, x, y^(-1)] - 2*GG[0, y^(-1)]*GG[x, y^(-1)]*
         GG[1, x, y^(-1)] - 2*GG[1, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] +
        2*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[1, x]*GG[0, 1, x, y^(-1)] + 4*GG[0, y^(-1)]*
         GG[0, x, 1, y^(-1)] - 4*GG[1, y^(-1)]*GG[0, x, 1, y^(-1)] -
        4*GG[0, y^(-1)]*GG[0, x, x, y^(-1)] + 4*GG[1, y^(-1)]*
         GG[0, x, x, y^(-1)] + 8*GG[0, y^(-1)]*GG[1, 1, x, y^(-1)] -
        4*GG[1, x]*GG[1, 1, x, y^(-1)] - 8*GG[1, y^(-1)]*
         GG[1, 1, x, y^(-1)] + 4*GG[0, y^(-1)]*GG[1, x, x, y^(-1)] +
        4*GG[1, x]*GG[1, x, x, y^(-1)] - 4*GG[1, y^(-1)]*
         GG[1, x, x, y^(-1)]))/4 +
     (ci[0, 21]*(GG[0, y^(-1)]^2*GG[1, y^(-1)]*GG[x, y^(-1)] -
        2*GG[0, x]*GG[1, y^(-1)]^2*GG[x, y^(-1)] + 2*GG[1, x]*GG[1, y^(-1)]^2*
         GG[x, y^(-1)] - 2*GG[0, x]*GG[x, y^(-1)]*GG[0, 1, x] +
        2*GG[1, x]*GG[x, y^(-1)]*GG[0, 1, x] - 2*GG[1, y^(-1)]*GG[x, y^(-1)]*
         GG[0, 1, y^(-1)] - 2*GG[1, y^(-1)]^2*GG[0, x, y^(-1)] +
        2*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[0, x, y^(-1)] +
        2*GG[0, x]^2*GG[1, x, y^(-1)] - 4*GG[0, x]*GG[1, x]*
         GG[1, x, y^(-1)] + 2*GG[1, x]^2*GG[1, x, y^(-1)] -
        2*GG[1, y^(-1)]^2*GG[1, x, y^(-1)] - 2*GG[0, x]*GG[x, y^(-1)]*
         GG[1, x, y^(-1)] + 2*GG[1, x]*GG[x, y^(-1)]*GG[1, x, y^(-1)] -
        2*GG[1, y^(-1)]*GG[x, y^(-1)]*GG[1, x, y^(-1)] +
        4*GG[1, y^(-1)]*GG[0, 1, x, y^(-1)] + 4*GG[1, y^(-1)]*
         GG[0, x, 1, y^(-1)] - 4*GG[1, y^(-1)]*GG[0, x, x, y^(-1)] +
        4*GG[1, y^(-1)]*GG[1, 1, x, y^(-1)] + 4*GG[0, x]*
         GG[1, x, x, y^(-1)] - 4*GG[1, x]*GG[1, x, x, y^(-1)] +
        4*GG[1, y^(-1)]*GG[1, x, x, y^(-1)]))/4 +
     ci[0, 5]*(GG[0, x] - GG[1, x])*GG[1, y^(-1)]*zeta[2] +
     ci[0, 4]*(GG[0, x]*GG[1, x] - GG[1, x]^2 + GG[0, y^(-1)]*GG[1, y^(-1)] -
       GG[1, y^(-1)]^2)*zeta[2] + ci[0, 6]*(GG[0, x] - GG[0, y^(-1)])*
      GG[x, y^(-1)]*zeta[2] + ci[0, 7]*GG[x, y^(-1)]^2*zeta[2] +
     ci[0, 3]*GG[x, y^(-1)]*zeta[3] +
     (ci[0, 1]*(-GG[1, x]^4 - 3*GG[0, y^(-1)]^2*GG[1, y^(-1)]^2 +
        4*GG[0, y^(-1)]*GG[1, y^(-1)]^3 - GG[1, y^(-1)]^4 +
        6*GG[1, x]^2*GG[0, 1, x] + 6*GG[0, y^(-1)]^2*GG[0, 1, y^(-1)] -
        6*GG[1, y^(-1)]^2*GG[0, 1, y^(-1)] - 12*GG[0, y^(-1)]*
         GG[0, 0, 1, y^(-1)] + 12*GG[1, y^(-1)]*GG[0, 0, 1, y^(-1)] -
        12*GG[1, x]*GG[0, 1, 1, x] - 12*GG[0, y^(-1)]*GG[0, 1, 1, y^(-1)] +
        12*GG[1, y^(-1)]*GG[0, 1, 1, y^(-1)] + 24*GG[1, x]*zeta[3]))/24 +
     (ci[0, 2]*(-(GG[1, x]^3*GG[1, y^(-1)]) - 3*GG[0, x]*GG[0, y^(-1)]*
         GG[1, y^(-1)]^2 + 3*GG[0, y^(-1)]*GG[1, x]*GG[1, y^(-1)]^2 +
        GG[0, x]*GG[1, y^(-1)]^3 - GG[1, x]*GG[1, y^(-1)]^3 +
        6*GG[1, x]*GG[1, y^(-1)]*GG[0, 1, x] + 6*GG[0, x]*GG[0, y^(-1)]*
         GG[0, 1, y^(-1)] - 6*GG[0, y^(-1)]*GG[1, x]*GG[0, 1, y^(-1)] +
        6*GG[0, x]*GG[1, y^(-1)]*GG[0, 1, y^(-1)] - 6*GG[1, x]*GG[1, y^(-1)]*
         GG[0, 1, y^(-1)] - 12*GG[0, x]*GG[0, 0, 1, y^(-1)] +
        12*GG[1, x]*GG[0, 0, 1, y^(-1)] - 12*GG[1, y^(-1)]*GG[0, 1, 1, x] -
        12*GG[0, x]*GG[0, 1, 1, y^(-1)] + 12*GG[1, x]*GG[0, 1, 1, y^(-1)] +
        24*GG[1, y^(-1)]*zeta[3]))/24

g3GG := 2*Pi*I*(log[eps5]*log[eps6]*(g3GG11re + 2*Pi*I*g3GG11im) +
      log[eps5]*(g3GG10re + 2*Pi*I*g3GG10im) +
      log[eps6]*(g3GG01re + 2*Pi*I*g3GG01im) + (g3GG00re + 2*Pi*I*g3GG00im))

